Multiloop corrections for collider processes using auxiliary mass flow

With a key improvement, the auxiliary mass flow method is now able to compute Feynman integrals encountered in cutting-edge collider processes. We have successfully applied it to compute some integrals involved in two-loop electroweak corrections to $e^+e^-\to HZ$, two-loop QCD corrections to $3j$, $W/Z/H+2j$, $t\bar{t}H$ and $4j$ production at hadron colliders, and three-loop QCD corrections to $t\bar{t}$ production at hadron colliders, all of which are crucial for precision frontier in collider physics in the following decade. Our results are important building blocks and benchmarks for future studies of these processes.

==> results/results.m <==
(* ::Package:: *)

(* ::Text:: *)
(*In each family: *)
(*	loop -- loop momenta*)
(*	ext -- external momenta*)
(*	momcon -- momentum conservation relation*)
(*	denom -- complete set of inverse propagators and irreducible scalar products*)
(*	rep -- replacement rules of scalar products among independent external momenta*)
(*	num -- numerical phase space point where we perform the computation*)
(*	etaposi -- propagators where we introduce the auxiliary mass eta*)
(*	mi -- number of master integrals before and after introducing eta*)
(*	results -- numerical results of master integrals j[topo, n1, n2, ...] (with the same notation as in LiteRed) in terms of Laurant expansions in eps, where topo is the name of the family, n1, n2,... are the powers of corresponding denominators of this integral*)


(* ::Subsubsection::Closed:: *)
(*dp*)


loop = {l1,l2};
ext = {p1,p2,p3,p4,p5};
momcon = {p5->-p1-p2-p3-p4};
denom = {l1^2,(l1-p1)^2,(l1-p1-p2)^2,l2^2,(l2-p1-p2-p3-p4)^2,(l2-p1-p2-p3)^2,(l1-l2)^2,(l1-l2+p3)^2,(l1-p1-p2-p3-p4)^2,(l2-p1)^2,(l2-p1-p2)^2};
rep = {p1^2->0,p2^2->0,p3^2->0,p4^2->0,p1*p2->s12/2,p1*p3->(-s12-s23+s45)/2,p1*p4->(-s15+s23-s45)/2,p2*p3->s23/2,p2*p4->(s15-s23-s34)/2,p3*p4->s34/2};
num = {s12->4,s23->-113/47,s34->281/149,s45->349/257,s15->-863/541};
etaposi = {5};
mi = {108 -> 176};
results = {j[dp,1,0,1,0,1,0,0,0,0,0,0]->0,j[dp,1,0,0,0,1,0,1,0,0,0,0]->0,j[dp,0,1,0,1,0,0,0,1,0,0,0]->0.4885234303704914+0.05944200678864144/eps+2.362929139621591 eps+8.419037093934891 eps^2+24.87158345482457 eps^3+64.39913784585993 eps^4,j[dp,0,1,0,0,0,1,1,0,0,0,0]->2.158473248349669+0.6010638297872340/eps+7.470035277302590 eps+17.52886377658995 eps^2+43.27663363386667 eps^3+88.03328426577366 eps^4,j[dp,0,0,1,1,0,0,1,0,0,0,0]->(-2.572979947957153-6.283185307179586 I)-1.000000000000000/eps+(10.44902996273215-16.16650980467208 I) eps+(32.59332095899609-17.03021294468163 I) eps^2+(70.27823552342986-7.95286639617509 I) eps^3+(105.83368689039423-0.15144072130430 I) eps^4,j[dp,0,0,1,1,0,0,0,1,0,0,0]->(-1.607021762118968-2.133104739499685 I)-0.3394941634241245/eps+(0.867668075469895-10.097215524063750 I) eps+(16.12016361498301-22.61881392996631 I) eps^2+(54.26985445023159-31.58805519173762 I) eps^3+(118.34381909748785-30.54279080034787 I) eps^4,j[dp,0,0,1,0,1,0,0,1,0,0,0]->0,j[dp,1,0,0,0,1,0,0,1,0,0,0]->(-1.116158849289703-1.187706286945902 I)-0.1890293265087614/eps-(0.694402348611016+7.013032882335537 I) eps+(8.87723933859553-19.99264689652077 I) eps^2+(40.80571759714821-36.51047382006423 I) eps^3+(107.49200029052216-47.83822997107751 I) eps^4,j[dp,1,0,0,0,1,0,0,1,0,0,-1]->(-3.593182514827478-3.823510843210634 I)-0.6085306506624332/eps-(2.23544738177014+22.57663158317861 I) eps+(28.57795840769343-64.36111607179728 I) eps^2+(131.3633727568149-117.5359548704081 I) eps^3+(346.0424796824640-154.0027134863099 I) eps^4,j[dp,0,1,0,0,1,0,1,0,0,0,0]->1.759330721284189+0.3987985212569316/eps+6.265553667818513 eps+16.21552864469134 eps^2+40.06362824115972 eps^3+86.36744486841607 eps^4,j[dp,0,1,0,0,1,0,1,0,0,0,-1]->3.147446276133175+0.7134513741346709/eps+11.20908838861937 eps+29.00961407131615 eps^2+71.67391326173128 eps^3+154.5115363709510 eps^4,j[dp,0,1,0,0,1,0,0,1,0,0,0]->1.399224706113034+0.2692112015368117/eps+5.246134604713407 eps+14.65907886196144 eps^2+37.05478152604871 eps^3+83.30057176724084 eps^4,j[dp,0,1,0,0,1,0,0,1,0,0,-1]->3.382817983223483+0.6508550698577782/eps+12.68325123598975 eps+35.44033733473002 eps^2+89.58502573825247 eps^3+201.3905779078323 eps^4,j[dp,0,0,1,0,1,0,1,0,0,0,0]->(-1.922092778693157-2.962374280734000 I)-0.4714765100671141/eps+(2.569164925917858-12.076865106120827 I) eps+(21.13645544177547-22.84074367082672 I) eps^2+(61.02518396206169-26.12090839269052 I) eps^3+(119.60321469561052-19.73948812354510 I) eps^4,j[dp,0,0,1,0,1,0,1,0,0,0,-1]->(-1.208295460431269-1.862253183190725 I)-0.2963867993934207/eps+(1.615067884078117-7.591944283713540 I) eps+(13.28712299583648-14.35849881767854 I) eps^2+(38.36258768084862-16.42052630502469 I) eps^3+(75.18680834332563-12.40893996133372 I) eps^4,j[dp,1,0,1,1,0,1,0,0,0,0,0]->(-16.71911725230306+7.24626234891076 I)+1.000000000000000/eps^2+(1.153278471769836+6.283185307179586 I)/eps-(20.06937002678363+22.36590738788380 I) eps+(10.38452098428008-30.74258051629356 I) eps^2+(25.72532234769555-11.46167624635977 I) eps^3+(17.70856624713772+8.05036257424852 I) eps^4,j[dp,1,0,1,0,0,1,1,0,0,0,0]->(-6.331092397979323+3.370865921951351 I)+0.5000000000000000/eps^2+(0.536489973978577+3.141592653589793 I)/eps-(7.905617199600905-1.562275507019701 I) eps-(22.10952470442037+5.31364031435439 I) eps^2-(9.240528511818876+9.552520110377116 I) eps^3-(54.85060624810811+11.23692859081357 I) eps^4,j[dp,1,0,0,0,1,1,1,0,0,0,0]->(4.828066387923353-10.158581734138999 I)-0.5000000000000000/eps^2-(1.616788497791260+3.141592653589793 I)/eps+(21.82461894531226-11.00606644971213 I) eps+(44.31535541623822+3.44654776920026 I) eps^2+(54.40305224922692+24.80056183796818 I) eps^3+(78.45451843849346+35.34340022949298 I) eps^4,j[dp,1,0,0,0,1,1,0,1,0,0,0]->(8.217722536108659-0.931142420652733 I)-0.5000000000000000/eps^2-(0.148195918969435+3.141592653589793 I)/eps+(4.316391074443368+10.291771256956735 I) eps-(3.76191439701001-14.86734186843006 I) eps^2-(28.27913005293522-2.99047688929278 I) eps^3-(1.45549160090038+14.28614389007408 I) eps^4,j[dp,0,1,0,1,1,0,0,1,0,0,0]->-3.616244876420865-0.5000000000000000/eps^2-1.420722152115441/eps-4.565097302985980 eps-6.729146819135006 eps^2-1.493634027858504 eps^3-2.970558054310660 eps^4,j[dp,0,1,0,1,0,1,1,0,0,0,0]->(-2.457531674859368+6.957246814905815 I)+0.5000000000000000/eps^2+(1.616788497791260+3.141592653589793 I)/eps-(3.412595171024337-12.620835698266602 I) eps-(16.34806043169790-20.49952654174107 I) eps^2-(12.17774771414023-37.62213606756621 I) eps^3-(54.73341098052092-71.57674703999798 I) eps^4,j[dp,0,1,0,1,0,1,0,1,0,0,0]->(-2.734027049686014+9.651702489974132 I)+0.5000000000000000/eps^2+(1.616788497791260+3.141592653589793 I)/eps-(11.14912214783920-19.74335007967742 I) eps-(35.15533030627812-34.21328219095624 I) eps^2-(62.54578669194124-60.64834405393468 I) eps^3-(140.5492929436176-112.8800312882578 I) eps^4,j[dp,0,1,0,0,1,1,1,0,0,0,0]->-1.497458519425496-0.5000000000000000/eps^2-0.2366806373414323/eps+1.219653745648611 eps-3.072703628444578 eps^2+7.795871458674694 eps^3-11.22258904790353 eps^4,j[dp,0,0,1,1,1,0,1,0,0,0,0]->(8.378242367084648+0.843455265564774 I)-0.5000000000000000/eps^2+(0.134240074791521-3.141592653589793 I)/eps-(0.343345229600769-11.300347100456021 I) eps-(7.504157209237791-8.942124699602359 I) eps^2-(26.15693121868579+7.25040205261790 I) eps^3+(15.94292409201416-17.46268215057042 I) eps^4,j[dp,0,0,1,1,1,0,0,1,0,0,0]->(4.828066387923353-10.158581734138999 I)-0.5000000000000000/eps^2-(1.616788497791260+3.141592653589793 I)/eps+(21.82461894531226-11.00606644971213 I) eps+(44.31535541623822+3.44654776920026 I) eps^2+(54.40305224922692+24.80056183796818 I) eps^3+(78.45451843849346+35.34340022949298 I) eps^4,j[dp,0,0,1,1,0,1,1,0,0,0,0]->(-6.234746382553900+10.158581734138999 I)+0.5000000000000000/eps^2+(1.616788497791260+3.141592653589793 I)/eps-(23.92251587492868-2.16763537554602 I) eps-(25.50892502905914+16.62802293334330 I) eps^2-(22.88747080780297+22.94536571983528 I) eps^3-(28.80517823521520+10.78642236001800 I) eps^4,j[dp,1,0,1,0,1,0,1,0,0,0,0]->(-6.531955820508363+3.370865921951351 I)+0.5000000000000000/eps^2+(0.536489973978577+3.141592653589793 I)/eps-(8.144351355788907-0.300213401835435 I) eps-(19.45023009799403+6.81365125683675 I) eps^2-(5.629561833698775+9.451750922183499 I) eps^3-(47.49519176277310+8.28790861360917 I) eps^4,j[dp,1,0,1,0,1,0,1,0,0,0,-1]->(-8.990543250733052+5.611134406492742 I)+0.7357382550335570/eps^2+(0.893039777146328+4.622779793956793 I)/eps-(12.052613257672424-4.344094476368719 I) eps-(35.21225755199104+1.88923342249235 I) eps^2-(27.69161792535127+3.97220412245020 I) eps^3-(111.54487545038273+4.51492587574773 I) eps^4,j[dp,1,0,1,0,1,0,0,1,0,0,0]->(-6.057154824665543+3.370865921951351 I)+0.5000000000000000/eps^2+(0.536489973978577+3.141592653589793 I)/eps-(7.435342198733046-3.283476042749277 I) eps-(25.44521764956274+2.35881533856758 I) eps^2-(15.91765975657966+7.86120583576624 I) eps^3-(69.02613067100533+14.30664340803868 I) eps^4,j[dp,1,0,1,0,1,0,0,1,0,0,-1]->(-15.14761508901495+7.30851546769732 I)+1.207214765100671/eps^2+(1.163186363347603+7.585154074690793 I)/eps-(17.51683325308240-4.64135415190163 I) eps-(56.75173808036617+13.88530075686203 I) eps^2-(19.48736007275910+32.79708281516760 I) eps^3-(122.33056609177269+52.04029340401158 I) eps^4,j[dp,1,1,1,1,0,0,0,1,0,0,0]->(-0.463234658141346-3.342038107450402 I)+0.2500000000000000/eps^3+(0.2239335163785518+0.7853981633974483 I)/eps^2-(1.786546922600411+0.791733344222268 I)/eps-(3.427878281602333+5.228770372248128 I) eps-(0.2214377053887312+0.4739239005423700 I) eps^2-(26.40557318453399-6.72036085442462 I) eps^3-(21.92677357512687-11.82571996901122 I) eps^4,j[dp,1,1,1,0,0,1,1,0,0,0,0]->(1.315961351858048-2.234404597446819 I)+0.2500000000000000/eps^3-(0.3544914769813096-0.7853981633974483 I)/eps^2-(1.905116023259025+1.465347262989347 I)/eps+(0.251483189829837-2.646151156161820 I) eps+(8.651072530558809+1.506260864594099 I) eps^2-(6.784581063049368-4.528643115439868 I) eps^3+(14.88730036847850+6.91952425673869 I) eps^4,j[dp,1,1,0,0,0,1,1,1,0,0,0]->(-7.392884976809490+2.800907530443397 I)+(0.2690222443252405-0.8097093169532295 I)/eps^2+(2.240330793634357+2.450912297739803 I)/eps-(3.378279564256147+5.591848612034037 I) eps-(7.987161999513003+9.974127859819965 I) eps^2+(22.65874797559804-1.70972485784107 I) eps^3-(36.81729846129860-9.14909451264547 I) eps^4,j[dp,1,0,1,1,1,1,0,0,0,0,0]->(9.84469389914149-27.14216918632169 I)+0.7363896848137536/eps^3-(0.623516999298430-4.626872847980383 I)/eps^2-(14.01031022444579+3.91767284876860 I)/eps+(37.20480827142339+10.30152780711985 I) eps+(3.64975374624010+36.83677819501556 I) eps^2-(24.84731851347025-22.80872427567561 I) eps^3-(24.59291962510726+8.90797124306239 I) eps^4,j[dp,1,0,1,1,1,0,1,0,0,0,0]->(-1.560957485473104-4.154822703253275 I)+0.1471774986539853/eps^2-(0.6612605708931897-0.9247434970901636 I)/eps+(9.519997910033376+2.361351513823193 I) eps-(9.535330513282285-5.140635742336068 I) eps^2+(11.213385913659745+3.189775718941888 I) eps^3-(39.64096777847023+5.79572011875798 I) eps^4,j[dp,1,0,1,1,0,1,0,1,0,0,0]->2.988444370942777+(1.49094120977720+18.77694976283120 I) eps-(41.84011424407077-9.36785990314067 I) eps^2-(24.47604877831282+15.79443637803072 I) eps^3-(72.99195079299502+30.51145495660504 I) eps^4,j[dp,1,0,1,0,1,1,0,1,0,0,0]->(-2.048663622977413-4.320262335603637 I)+0.1691021564542814/eps^2-(0.6875911061650557-1.0625001848459248 I)/eps+(9.894506212145460+1.109808825439812 I) eps-(7.148461930184861-5.316642505503834 I) eps^2+(12.263977119480336+6.488384136763910 I) eps^3-(42.63352688176760+2.60839777647282 I) eps^4,j[dp,0,1,1,1,0,0,1,1,0,0,0]->(-9.334389095039848+4.680274963860973 I)+(1.181216864262952-1.200778735492575 I)/eps^2+(4.295616777413951+3.452587094868898 I)/eps-(14.02998099512766+7.57797820247733 I) eps-(32.33986708042250+15.99298569859239 I) eps^2-(31.38937640282339+4.99629347435727 I) eps^3-(155.6962106174955-12.9455787494355 I) eps^4,j[dp,1,1,1,0,1,0,1,0,0,0,0]->(1.290390474486996-2.695047557828387 I)+0.2500000000000000/eps^3-(0.2519302757899757-0.7853981633974483 I)/eps^2-(2.044230822047311+1.404350084871125 I)/eps+(0.419155106652557-2.238602004318705 I) eps+(7.095413902471973+2.668124590838945 I) eps^2-(11.039154489945808-5.509004668970706 I) eps^3+(7.555499007745715+5.933949831073400 I) eps^4,j[dp,1,1,1,0,1,0,1,0,0,0,-1]->(-0.541759218147972-2.154953619710465 I)+0.4351375156620229/eps^3-(0.3039604810187045-1.3670248225051246 I)/eps^2-(3.329516942103604+1.281088309986936 I)/eps-(6.286212052637940+2.538366500791868 I) eps-(0.760216442820888-1.606552657821824 I) eps^2-(33.05164556736677-3.07318048768193 I) eps^3-(16.46170790481034-4.07640841616640 I) eps^4,j[dp,1,1,1,0,1,0,0,1,0,0,0]->(-0.392198282444921-2.516670097368823 I)+0.2500000000000000/eps^3-(0.1536902451073076-0.7853981633974483 I)/eps^2-(2.118877501987894+0.900583864574258 I)/eps-(1.244935110209815+5.400043514955597 I) eps+(11.086406248602397-3.239482256878171 I) eps^2+(2.667518774281095+2.383208317929019 I) eps^3+(30.36284508576399+11.07165202788632 I) eps^4,j[dp,1,1,1,0,1,0,0,1,0,0,-1]->(-0.200252329174858-7.649670512831441 I)+0.6708757706955799/eps^3-(0.277891470248542-2.107618392688625 I)/eps^2-(5.408958009751604+2.383620950322034 I)/eps+(0.57368761822679-16.54139605087442 I) eps+(38.97786994990483-10.70728068429638 I) eps^2+(25.15548739177975+7.11823666975663 I) eps^3+(108.78433632703356+34.15525405363313 I) eps^4,j[dp,1,1,0,1,1,0,0,1,0,0,0]->(25.71579791245668+5.26383284928162 I)-(1.481135118929750+4.022311189785448 I)/eps^2+(8.493386907715272-10.653465872567197 I)/eps+(28.48757756347354+74.70351240351561 I) eps-(78.9111758185026-190.9554224357702 I) eps^2-(303.3381376658327-304.7330963417556 I) eps^3-(819.0360486824907-359.8514482040380 I) eps^4,j[dp,1,1,0,1,1,0,0,1,0,0,-1]->(54.03726655624487+37.64017327440249 I)-(5.85538913020019+13.19320140907849 I)/eps^2+(21.57254786264578-32.27195162580640 I)/eps-(24.9969746499778-321.4854515845272 I) eps-(634.0655745287266-813.8348137280717 I) eps^2-(1972.952798269840-1333.776666901693 I) eps^3-(4896.121718015497-1628.740430144141 I) eps^4,j[dp,1,1,0,1,0,1,0,1,0,0,0]->(-15.46200880715180-5.11063595910783 I)-(3.191775291934421-2.329494312557841 I)/eps-(15.59459987032396+7.98526355269195 I) eps-(57.75486817145116-1.60918361787429 I) eps^2-(107.80891800608319-12.70522120794853 I) eps^3-(297.3959390196790-10.0638270968415 I) eps^4,j[dp,1,1,0,1,0,1,0,1,0,0,-1]->(-50.52770056878603-1.69466170440063 I)-0.5000000000000000/eps^2-(9.514462064778516-5.796093690578942 I)/eps-(103.53871605151408+11.03243327607851 I) eps-(265.4403213169604+7.2785212682934 I) eps^2-(525.1324700132896-5.7874905255842 I) eps^3-(1180.9945914424060-8.0231839312077 I) eps^4,j[dp,1,1,0,0,1,1,1,0,0,0,0]->(2.291788197606667+6.824028290774613 I)-(0.6278652008720350+1.2438821917033257 I)/eps^2+(3.974260190688013-0.874682682571650 I)/eps-(2.36621896203362-16.99239632827336 I) eps-(37.33772234607470-15.92819367209306 I) eps^2-(34.92626703632986-0.09698410549593 I) eps^3-(105.04759114792507+19.15016234659874 I) eps^4,j[dp,1,1,0,0,1,1,1,0,0,0,-1]->(-2.775386470320240+11.043941650733196 I)-(1.354662246929424+1.338631080985395 I)/eps^2+(3.136680181173615-0.338421819097218 I)/eps-(16.41503685648120-28.45173965015394 I) eps-(84.77404813227234-33.31191037907046 I) eps^2-(123.14055283339661-14.82944802719932 I) eps^3-(298.4282400947323+18.5057821351098 I) eps^4,j[dp,1,1,0,0,1,1,0,1,0,0,0]->(-8.547046619647384+5.279605607901441 I)+(0.5113173751860422-1.1313030539534461 I)/eps^2+(3.221856800584569+2.826989758385174 I)/eps-(10.378011697636785+4.617404328732598 I) eps-(17.82352365843364+15.96530129334269 I) eps^2+(16.86083911619090-11.89600391961046 I) eps^3-(40.59088187117612-4.89607314006831 I) eps^4,j[dp,1,1,0,0,1,1,0,1,0,0,-1]->(-17.73299668322193+1.15928483159043 I)-(0.2000040027958674+1.2041213051699649 I)/eps^2+(0.393115413620305+2.737936685905368 I)/eps-(18.04627712185250+18.68883680942749 I) eps-(18.10513089019100+33.85125431293820 I) eps^2+(33.01284248146919-13.17256090611312 I) eps^3-(56.46468534906533-34.85075515031937 I) eps^4,j[dp,1,1,0,0,1,0,1,1,0,0,0]->(7.934833213672036+9.299096735811976 I)-(0.936523250473813+1.835765089890458 I)/eps^2+(5.288948098480312-2.708170836799306 I)/eps-(1.03703735068000-34.19617855118652 I) eps-(62.86626702425991-43.70519316358399 I) eps^2-(99.91855816687414-10.42363051387854 I) eps^3-(194.6308327840021+53.0623143693415 I) eps^4,j[dp,1,1,0,0,1,0,1,1,0,0,-1]->(53.10210894630376+11.43712414166195 I)-(2.580852878284842+8.102402844187057 I)/eps^2+(22.99108685986978-18.55117090788860 I)/eps+(61.92343780523817+95.30916932542352 I) eps-(84.2735806345609-149.0359803564907 I) eps^2-(145.0552502328900-73.1688966008021 I) eps^3-(322.9544826451272+110.9794019212893 I) eps^4,j[dp,1,0,1,1,1,0,0,1,0,0,0]->(-4.64401320047598-14.21222793909697 I)-2.261946328856023/eps+(23.89405021255112-29.17919550757874 I) eps+(57.71557209248790-36.89467799814969 I) eps^2+(155.6225579841705-21.3451873021438 I) eps^3+(209.0357528937865+0.0596839543629 I) eps^4,j[dp,1,0,1,1,1,0,0,1,0,0,-1]->(-19.67532150365010-38.17969242570656 I)+0.5000000000000000/eps^2-(6.076486775279395-3.141592653589793 I)/eps+(62.90419750137005-82.28198874536915 I) eps+(145.6162780821957-107.1858843621242 I) eps^2+(435.9640374481548-59.0465130352447 I) eps^3+(523.5874779879861+6.4045517876399 I) eps^4,j[dp,1,0,1,1,1,0,0,1,0,-1,0]->(-3.24588966683122+14.91427096122818 I)+0.5000000000000000/eps^2+(2.373679946091379+3.141592653589793 I)/eps-(29.24403599337821-20.94717597703978 I) eps-(63.42869776476539-12.51824181441092 I) eps^2-(114.34952493585515+14.07347586316172 I) eps^3-(158.5765003560655+37.1998124129634 I) eps^4,j[dp,1,0,1,1,1,0,0,1,-1,0,0]->(8.261884992498742+2.308730303656588 I)-0.5000000000000000/eps^2+(0.367445840092998-3.141592653589793 I)/eps-(0.518328878546085-10.569252154075862 I) eps+(0.66986717491875+27.12491662722894 I) eps^2-(64.08711898542237-34.48768399123175 I) eps^3-(62.45797952864294-34.23970931235439 I) eps^4,j[dp,1,0,1,1,1,0,-1,1,0,0,0]->(-1.370603272381424-6.261833744200465 I)-0.9966017932091349/eps+(12.05275902510327-8.61175434299922 I) eps+(18.38946389126610-6.67271075669599 I) eps^2+(49.44679174108416+2.21826457549196 I) eps^3+(43.98422440474013+5.99950071593181 I) eps^4,j[dp,1,0,1,0,1,1,1,0,0,0,0]->(-2.227197452553230-11.195448154828917 I)-1.781810913970061/eps+(22.53875450814232-13.99389431007026 I) eps+(31.58146669539448-5.71102134040214 I) eps^2+(77.18913952919245+14.27993969161905 I) eps^3+(50.66053639402033+22.09264209610489 I) eps^4,j[dp,1,0,1,0,1,1,1,0,0,0,-1]->(-8.185239513339283-7.065203819864691 I)+0.5000000000000000/eps^2-(1.124462111883206-3.141592653589793 I)/eps+(13.73263649188360-10.08767440555941 I) eps+(5.396612449282301-6.689655785531924 I) eps^2+(55.31123277961648+9.96644080481884 I) eps^3-(28.02256234816673-14.79968770138218 I) eps^4,j[dp,1,0,1,0,1,1,1,0,0,-1,0]->(-0.80373906938308+25.81046603924276 I)+0.5000000000000000/eps^2+(4.107863253650979+3.141592653589793 I)/eps-(50.81032017357003-36.29166072884577 I) eps-(96.59527111642393-20.40146178577125 I) eps^2-(192.2248241958337+20.5398765839660 I) eps^3-(230.3287656255503+45.3831688731908 I) eps^4,j[dp,1,0,1,0,1,1,1,0,-1,0,0]->(7.240641549011715+1.645635667474311 I)-0.5000000000000000/eps^2+(0.261911051006867-3.141592653589793 I)/eps-(2.099033461272152-4.152590354904691 I) eps+(9.228486616133554+8.467081165248613 I) eps^2-(26.57570745512305-3.82319120281182 I) eps^3+(33.64703101935116+1.43773838215707 I) eps^4,j[dp,1,0,1,0,1,1,1,-1,0,0,0]->(-0.596298779387364-2.630209764981534 I)-0.4186108854653834/eps+(5.183427477714249-3.746655729335807 I) eps+(8.532403718095743-2.043737794194828 I) eps^2+(20.17144622012953+4.30666050897120 I) eps^3+(13.18863615015304+8.75083472232087 I) eps^4,j[dp,1,0,1,0,1,0,1,1,0,0,0]->(-3.651077485556604-12.961391237726322 I)-2.062869484832124/eps+(23.35113090756047-22.94039641262344 I) eps+(47.31371447531752-23.84558938106196 I) eps^2+(123.87081572884533-4.60268090961195 I) eps^3+(141.3546096735631+15.5986347500087 I) eps^4,j[dp,1,0,1,0,1,0,1,1,0,0,-1]->(-8.57338320702892-27.26714692766823 I)-4.339701217551386/eps+(47.35128574747966-53.86815539922433 I) eps+(110.44135984512890-61.30436821199303 I) eps^2+(286.2738669735994-14.9529819918191 I) eps^3+(344.6376661742598+47.5988726713049 I) eps^4,j[dp,1,0,1,0,1,0,1,1,0,-1,0]->(4.68652166559104+17.40261750698175 I)+2.769712598973702/eps-(32.04756900216711-29.44628407102045 I) eps-(61.64080251070635-27.64845243126872 I) eps^2-(157.7825029978897-0.1969818260659 I) eps^3-(169.7441987735844+24.8094220015212 I) eps^4,j[dp,1,0,0,1,1,1,0,1,0,0,0]->(-16.89978151649306-23.36333762379972 I)+0.7363896848137536/eps^3+(0.603200046765671+4.626872847980383 I)/eps^2-(13.408890502158752-3.790017671128103 I)/eps+(11.19366092435423-56.30982546941119 I) eps+(85.32235542827137-76.86865047838308 I) eps^2+(189.0263531043123-73.6466578900228 I) eps^3+(396.4099040554471-30.5261755405438 I) eps^4,j[dp,1,0,0,1,1,1,0,1,0,0,-1]->(-46.74674724231413-55.85887832327256 I)+1.388761754581643/eps^3+(1.469543381593865+8.725847451560320 I)/eps^2-(27.16558876749563-9.23341338349358 I)/eps+(28.3130234379361-172.2116256089385 I) eps+(276.1403365198415-254.9634044714049 I) eps^2+(658.6863874595919-211.3800416252856 I) eps^3+(1246.5322946398844-14.8917782861285 I) eps^4,j[dp,1,0,0,0,1,1,1,1,0,0,0]->(-20.40902818672567-0.11719214212434 I)+1.100233630773710/eps^2-(0.018651708710617-6.912971783342222 I)/eps-(10.31037449909774+37.26264372000748 I) eps+(32.94129028425499-66.32418033982805 I) eps^2+(142.4735517289287-43.9542662901529 I) eps^3+(166.5350517927726+18.3376244074014 I) eps^4,j[dp,1,0,0,0,1,1,1,1,0,-1,0]->(40.89222744115181-8.48232736959394 I)-2.528227402215935/eps^2-(1.35000432979455+15.88532126681198 I)/eps+(30.88832642481510+47.89099371922978 I) eps-(6.97589097780339-82.45412470453180 I) eps^2-(133.62386141414338-36.21172779042310 I) eps^3-(26.24996945866071+48.31053291462939 I) eps^4,j[dp,0,1,1,1,1,0,1,0,0,0,0]->(-8.160172030315945+2.394845717968432 I)+(0.4143094692121389-0.8412252933818626 I)/eps^2+(2.183093613576449+2.735106476406792 I)/eps-(3.348359796238038+6.640433261239140 I) eps-(7.857977298906056+9.239131395474963 I) eps^2+(19.25407700337735+0.98527482257554 I) eps^3-(46.12034403340404-10.57517903724986 I) eps^4,j[dp,0,1,1,1,1,0,1,0,0,0,-1]->(-7.696476876075552+7.954702783921052 I)+(0.883416485720520-2.455101005573548 I)/eps^2+(7.691127938516239+3.291586726991335 I)/eps-(3.054070407213470+2.449185713767037 I) eps-(19.21683956129019+12.53988876622359 I) eps^2+(40.18770845430742-7.03920017300308 I) eps^3-(58.71224958504024-4.13523987773215 I) eps^4,j[dp,0,1,1,1,1,0,0,1,0,0,0]->(2.24040446435504+14.09466522095606 I)-(0.260553439785963+2.381200800567187 I)/eps^2+(6.742762500846998-1.044895154562610 I)/eps-(18.17297756224845-29.94595436121220 I) eps-(73.49624009774840-19.26695046849004 I) eps^2-(76.83757945597958+18.10813600974774 I) eps^3-(135.6704322159857+51.9699113528637 I) eps^4,j[dp,0,1,1,1,1,0,0,1,0,0,-1]->(19.02503003748985+31.11955576745433 I)-(0.647072915352882+6.843191670922256 I)/eps^2+(20.09862702715205-6.13502179098494 I)/eps-(14.60376382383910-78.19979704284819 I) eps-(134.1946114775019-64.4027974675712 I) eps^2-(107.57408077997135+22.73388435964362 I) eps^3-(180.9528619708508+115.5408920664073 I) eps^4,j[dp,0,1,1,1,0,1,1,0,0,0,0]->(-7.257123490913621-4.413658000700044 I)-(1.360557519153449-1.931518207903082 I)/eps+(6.135426427391709-6.259874428023877 I) eps-(4.898279916933773-1.880346474524263 I) eps^2+(8.832631915832117+10.757561585939202 I) eps^3-(62.15694314576536-7.67917349472621 I) eps^4,j[dp,0,1,1,1,0,1,1,0,0,0,-1]->(-1.059571166391613-11.334704743144610 I)-0.5000000000000000/eps^2-(2.576525710692313+1.158008011673285 I)/eps+(21.40771442861724-5.43040317509723 I) eps+(9.67103888341814+14.83791420091864 I) eps^2+(13.45344099885737+25.27404434116994 I) eps^3-(48.26142594450957-12.91239954301694 I) eps^4,j[dp,0,1,1,0,1,1,1,0,0,0,0]->(-1.017800468208791+6.480579091560361 I)-(0.3988647197087788+1.0797554610174704 I)/eps^2+(3.574325722881442+0.248985537396329 I)/eps-(5.096460792048632-9.258785288818755 I) eps-(28.50499294353366-1.01790604176463 I) eps^2-(6.130401773401931+11.533720049385936 I) eps^3-(56.35324805676308+16.93361362586912 I) eps^4,j[dp,0,1,1,0,1,1,1,0,0,0,-1]->(-0.021590470571688+3.295309236695412 I)-(0.6623876705284567+0.9554967857291352 I)/eps^2+(2.662930321376285-0.630690063216146 I)/eps+(1.054451102247637+5.880911134455224 I) eps-(15.99348388457407-1.64712073331977 I) eps^2+(9.924119950156501-5.838955751133192 I) eps^3-(31.22282735696812+9.12951071948752 I) eps^4,j[dp,0,1,1,0,1,0,1,1,0,0,0]->(0.745136874787855+8.416754907060510 I)-(0.459735637322170+1.533144891183676 I)/eps^2+(4.485725815615610-0.366208390037194 I)/eps-(6.29023519493982-16.57510197335982 I) eps-(39.43497775931680-12.39675346416916 I) eps^2-(32.44000330911922+1.78107531724330 I) eps^3-(102.78918573138724+15.03699603305311 I) eps^4,j[dp,0,1,1,0,1,0,1,1,0,0,-1]->(-12.29573022772347+8.47676655839000 I)-(1.834928259122927+0.552851184437601 I)/eps^2-(1.292720276092323-1.281739088145967 I)/eps-(25.30193816880367-15.96090655019849 I) eps-(76.98279197159571-15.83747249652419 I) eps^2-(102.36180909046163-7.06385677258257 I) eps^3-(261.3452860781657+6.6298732372835 I) eps^4,j[dp,0,1,0,1,1,1,1,0,0,0,0]->(-4.542574922977879-4.332336517027169 I)+0.7363896848137536/eps^3+(0.053445263919096+2.313436423990192 I)/eps^2-(4.247349825848051-0.167903248497400 I)/eps-(9.35328671083360+16.05745417157302 I) eps-(0.97171114088967+35.25880063088287 I) eps^2-(10.31903618257681+73.75119772618583 I) eps^3+(25.7158874619273-142.7436573917818 I) eps^4,j[dp,0,1,0,1,1,1,1,0,0,0,-1]->(-17.60959901309210-6.34293601651962 I)+1.388761754581643/eps^3+(0.432757515957036+4.362923725780160 I)/eps^2-(8.602666409386694-2.930344159711290 I)/eps-(34.07756142108781+35.14399388987542 I) eps-(36.68040677981407+88.99569110859655 I) eps^2-(58.5554626697326+191.1839205713181 I) eps^3-(39.8362392724084+373.3498965346382 I) eps^4,j[dp,0,1,0,1,1,1,0,1,0,0,0]->(-7.678693905400316-5.535532224602960 I)+0.7363896848137536/eps^3+(0.342817044841110+2.313436423990192 I)/eps^2-(5.265210202959688-1.076991509598194 I)/eps-(10.06483434873926+19.63274237600558 I) eps+(6.98926447443339-40.04239907098486 I) eps^2+(16.16991151303221-74.78507231717145 I) eps^3+(82.4449014807502-137.1997227346223 I) eps^4,j[dp,0,1,0,1,1,1,0,1,0,0,-1]->(-14.55024338208420-4.99094146160378 I)+1.388761754581643/eps^3+(0.978485505481102+4.362923725780160 I)/eps^2-(8.228884648623767-4.644799202458424 I)/eps-(13.36052943796004+31.88399859865282 I) eps+(30.19578083753005-77.47015656358266 I) eps^2+(103.2758579751445-155.9609128690617 I) eps^3+(301.6031751207833-293.0969829210051 I) eps^4,j[dp,0,1,0,1,1,0,1,1,0,0,0]->-3.112043100064632-2.166358405496653/eps^2-2.600968120582788/eps+19.91973257376787 eps+53.54852473118235 eps^2+174.3852978549347 eps^3+301.9541800231404 eps^4,j[dp,0,1,0,1,1,0,1,1,0,0,-1]->-39.23714365691869-7.823292902610377/eps^2-16.37375714334140/eps-22.58589392993115 eps-30.29529053022502 eps^2+108.0632783441423 eps^3+60.51393872097194 eps^4,j[dp,0,1,0,1,0,1,1,1,0,0,0]->(-1.13823472536636+16.14440620839297 I)+(1.547479800335962+5.585780217223595 I)/eps+(17.88030904443514+38.19689185279453 I) eps+(47.89063903925639+71.83918082990672 I) eps^2+(177.5284558470738+115.6876177772633 I) eps^3+(339.0982921413308+153.4229009228640 I) eps^4,j[dp,0,1,0,1,0,1,1,1,0,-1,0]->(10.512414268933731-3.668880109420935 I)-0.5000000000000000/eps^2-(0.246886806562898+4.828597319426897 I)/eps+(5.747183432943732-0.844372666900853 I) eps+(20.42492703014089+3.93104560052507 I) eps^2-(17.91627850146380-1.65882644171399 I) eps^3+(39.04036131058309-1.67588658759013 I) eps^4,j[dp,0,1,0,0,1,1,1,1,0,0,0]->-0.1860784977071950-1.009774557900108/eps^2+0.6388818793153516/eps+10.74698487859407 eps+6.618082764174502 eps^2+44.55251325537063 eps^3+16.18923110949152 eps^4,j[dp,0,1,0,0,1,1,1,1,0,-1,0]->5.041324821045830+1.577822676202707/eps^2+1.220361850856152/eps-2.410642959489814 eps+8.771217021779617 eps^2-22.02446371961786 eps^3+28.52575211037548 eps^4,j[dp,0,0,1,1,1,1,1,0,0,0,0]->(-4.81218315102357-32.20371569762838 I)+0.7363896848137536/eps^3-(0.069835906412980-4.626872847980383 I)/eps^2-(14.81588037140979+0.43879194108760 I)/eps+(43.35873080306636-36.01010896719608 I) eps+(86.35707465598427+8.89573152827468 I) eps^2+(71.87943959333955+53.52619191769169 I) eps^3+(101.57351128926171+55.85139749431635 I) eps^4,j[dp,0,0,1,1,1,1,1,0,0,0,-1]->(-7.54722525191547-39.72633903467121 I)+1.388761754581643/eps^3+(0.200260812176410+8.725847451560320 I)/eps^2-(24.59801539509052-1.25827579267067 I)/eps+(40.05591245819984-30.86236907797447 I) eps+(68.00259451960644+31.11505096925928 I) eps^2-(21.54146362416035-64.71996049001483 I) eps^3+(8.03953990792770+34.49206632141489 I) eps^4,j[dp,0,0,1,1,1,0,1,1,0,0,0]->(-15.18125426409887-4.25515793752165 I)+0.8104283923484752/eps^2-(0.677229419393285-5.092071767325112 I)/eps+(4.73374219728203-28.37765516947040 I) eps+(33.43205537733327-26.25265458805354 I) eps^2+(86.22730839602395+12.98538793942260 I) eps^3+(31.90727119454386+48.93646861034980 I) eps^4,j[dp,0,0,1,1,1,0,1,1,0,0,-1]->(-27.54185141070725+1.36646195992888 I)+1.650881262838171/eps^2+(0.217479175469721+10.372792894562878 I)/eps-(9.92106676622603+36.55007291125753 I) eps+(20.23335879630416-44.35398230558533 I) eps^2+(94.87323715574567+5.40513402801360 I) eps^3-(14.03443318857525-59.75763065365127 I) eps^4,j[dp,1,1,1,1,0,1,1,0,0,0,0]->(-4.371545457303329+2.505978912905061 I)+(0.01897957063181280+0.10437928456647498 I)/eps^3-(0.2147632833510334+0.3971064071322008 I)/eps^2+(1.404084576601838+0.666687186561824 I)/eps-(4.079854561332033+9.809995931344063 I) eps+(11.90992390061540-8.35374817943445 I) eps^2+(15.93009198047776+5.13378101070945 I) eps^3+(8.77597699457905+16.02192611564201 I) eps^4,j[dp,1,1,1,1,0,1,0,1,0,0,0]->(-7.165699031070467+3.546440285895411 I)-(0.1364923548433091-0.2460914245312005 I)/eps^3-(0.4417814801058806+0.5141126350676099 I)/eps^2+(1.409968147402726+1.218057636032858 I)/eps-(9.60951637415452+12.64431154672965 I) eps+(9.83579037294692-14.05819445778629 I) eps^2+(21.45413176849906+3.96281096367963 I) eps^3+(26.78319402775328+22.44216140930994 I) eps^4,j[dp,1,1,0,1,1,0,1,1,0,0,0]->(144.2718589469658-327.6111955532490 I)-5.632331571714022/eps^3+(7.69653107013385-60.23770984862210 I)/eps^2+(64.35928347400409+60.49987654686145 I)/eps+(137.895482347048+2081.222690715686 I) eps-(265.470073774201+5184.972823146913 I) eps^2-(1744.34220059344-28423.45408784055 I) eps^3-(5329.09684898293+99711.65319654444 I) eps^4,j[dp,1,0,1,1,1,1,1,0,0,0,0]->(-14.86698858073972+0.14627419170026 I)-0.1309499727617970/eps^3+(0.6325437016180811-0.8227829448324901 I)/eps^2+(1.746512830645686+3.974389292155716 I)/eps-(2.30336410678718+41.11117747984051 I) eps+(66.03819753267021-41.04411942441359 I) eps^2+(110.80327977289905+11.57918539404316 I) eps^3+(127.59793746425495+54.00196515688130 I) eps^4,j[dp,1,0,1,1,1,1,0,1,0,0,0]->(-16.11398943989737+3.92645489561177 I)-0.1890815978559171/eps^3+(0.6765952259482858-1.1880347175063375 I)/eps^2+(3.113128799282341+4.251173182586122 I)/eps-(14.80775141179761+45.30398495195012 I) eps+(58.99242032203202-82.51657321589805 I) eps^2+(167.1727254755897-78.2796448958174 I) eps^3+(320.6801387554333-54.2129552096196 I) eps^4,j[dp,1,0,1,1,0,1,1,1,0,0,0]->(-3.857248786995374-1.956611980676310 I)+0.1671915266463286/eps^2-(0.3114044684374588-1.0504953437091360 I)/eps+(4.384111552672648-10.411844281124862 I) eps+(19.14136570795954+1.79820367184629 I) eps^2+(9.03592507907902+19.63758547852971 I) eps^3-(6.75146499983339-12.67183213186392 I) eps^4,j[dp,0,1,1,0,1,1,1,1,0,0,0]->(-7.87430704684239-89.63694467561494 I)-0.4900620077027018/eps^3+(3.012691316411822-6.719452489290260 I)/eps^2+(0.46315072360073+30.73174731892467 I)/eps-(12.1286667721260-395.7397172511437 I) eps-(10.084853255381+1564.560757598456 I) eps^2-(18.844472412106-6281.333049763898 I) eps^3-(45.19676310425+25082.93951655726 I) eps^4,j[dp,1,1,1,1,1,0,0,1,0,0,0]->(12.86079506806277+15.00896242210659 I)+0.4500467310502861/eps^3-(1.167701426747540+1.413863504039680 I)/eps^2+(3.993443203628414-5.231425241028635 I)/eps-(7.85838788069889-66.76904709852940 I) eps-(95.5869635720524-138.9674430725599 I) eps^2-(289.8465137784325-192.0535143202692 I) eps^3-(637.9687881746789-206.3910210401886 I) eps^4,j[dp,1,1,1,1,1,0,0,1,0,0,-1]->(42.35651853185849+47.98835252638412 I)+1.689908544467723/eps^3-(3.370596003493771+3.738207941743522 I)/eps^2+(10.90189368248129-17.21710248989391 I)/eps-(26.7913183297894-231.9511449936577 I) eps-(331.1429773370367-516.6628210863201 I) eps^2-(1076.3950123896809-763.7015312389220 I) eps^3-(2406.270097103647-867.388083933446 I) eps^4,j[dp,1,1,1,1,1,0,0,1,0,-1,0]->(-3.35584726720119-15.06811347956862 I)-0.02184881621207924/eps^3+(0.375199565372311+1.639436407296398 I)/eps^2-(5.190780177330694-0.742687130134928 I)/eps+(18.75273786856380-35.85320796518426 I) eps+(75.53035375301770-37.82135198767336 I) eps^2+(116.99514151956845-7.43250664470777 I) eps^3+(187.3027299680592+29.4339024278581 I) eps^4,j[dp,1,1,1,1,1,0,0,1,-1,0,0]->(-5.442994835977719+0.924119825100964 I)-0.7179118833574805/eps^3+(1.045282760843901-1.421004657143424 I)/eps^2+(4.458948518386910+3.953745056193259 I)/eps-(5.28915687690986+22.96228972837579 I) eps+(5.23612134125471-84.61477403793653 I) eps^2+(136.4638204490792-155.4028847402864 I) eps^3+(317.0061468648754-201.7299568382033 I) eps^4,j[dp,1,1,1,1,1,0,-1,1,0,0,0]->(3.289393451083431+3.876948178663660 I)-0.02184881621207924/eps^3+(0.0622101415882564-1.1235193431305842 I)/eps^2+(3.313203351522519-1.754804890362428 I)/eps-(7.859048093920680-6.234775806599364 I) eps-(22.84367063009781+3.19450359502094 I) eps^2-(28.67756193438523+23.22692693885485 I) eps^3-(21.32787174370512+35.62019809541545 I) eps^4,j[dp,1,1,1,0,1,1,1,0,0,0,0]->(2.805671113698302+7.366602640032532 I)+0.1267656845562924/eps^3-(0.7131849186140335+0.3982461433293292 I)/eps^2+(2.304499799482040-1.442651188498999 I)/eps-(9.27095990864812-12.23500121934169 I) eps-(25.17772430300860-8.58566693624786 I) eps^2-(39.66482715355223+6.90661410327300 I) eps^3-(50.38291365898000+16.22510649852334 I) eps^4,j[dp,1,1,1,0,1,1,1,0,0,0,-1]->(4.594219159943825+6.282636874439171 I)+0.3776842906655981/eps^3-(1.1283649939420361-0.3842661338635815 I)/eps^2+(0.579993033856748-2.897156500329408 I)/eps-(10.05658884040292-12.89149767237691 I) eps-(22.24957274112286-14.79794914036436 I) eps^2-(59.60833443959110-0.40374403171603 I) eps^3-(57.49801326160776+11.46024276919102 I) eps^4,j[dp,1,1,1,0,1,1,1,0,0,-1,0]->(-3.352235149710439-11.999779894726204 I)+(0.607950798704644+1.570796326794897 I)/eps^2-(5.466335155339481-1.355696611821608 I)/eps+(13.76245325128821-20.37974761470611 I) eps+(47.52649774653539-11.50940340744775 I) eps^2+(56.27166937617634+13.01353620217536 I) eps^3+(99.49405482691907+26.66592577733092 I) eps^4,j[dp,1,1,1,0,1,1,1,0,-1,0,0]->(-3.788729711855774+0.036812782796609 I)-0.2022158701886882/eps^3+(0.5401546436090186-0.8004627041043557 I)/eps^2+(1.573143887621118+2.215647852763683 I)/eps+(2.759259690888891+0.040519614421369 I) eps-(10.117749528362213+3.680383972309016 I) eps^2+(18.61356467323299-1.82713938697448 I) eps^3-(32.90291106144837+2.26982248739947 I) eps^4,j[dp,1,1,1,0,1,1,1,-1,0,0,0]->(2.995502895570436-0.861633851683304 I)+0.1770927807144240/eps^3-(0.6358223274999477-0.0187097200531193 I)/eps^2+(0.029551167368358-2.180161436495063 I)/eps+(3.459262832400682+2.168542459714997 I) eps+(0.981757655159577+6.135387195917806 I) eps^2-(3.793306266857462-4.083086596998119 I) eps^3-(2.777147674212513-0.477715475874876 I) eps^4,j[dp,1,1,1,0,1,0,1,1,0,0,0]->(6.003417081341670+10.271902514805573 I)+0.1895247754464806/eps^3-(0.9487586899208707+0.5954096422159186 I)/eps^2+(2.905314247248895-2.256574338742763 I)/eps-(10.37098106930911-26.83993440222906 I) eps-(48.58322687734165-33.77905680498413 I) eps^2-(102.18243691426100-12.41706086158644 I) eps^3-(159.7144876011787+21.3283718548708 I) eps^4,j[dp,1,1,1,0,1,0,1,1,0,0,-1]->(17.37231539979492+15.16396906139109 I)+0.4927162585040638/eps^3-(2.466951389006763+1.317320746488487 I)/eps^2+(5.199303155115162-7.639105624183785 I)/eps-(7.59816912894536-55.12682385110801 I) eps-(86.52025730169638-81.31338161632370 I) eps^2-(204.4149942230562-37.6700799710448 I) eps^3-(313.7381020711978+50.1575715814993 I) eps^4,j[dp,1,1,1,0,1,0,1,1,0,-1,0]->(-3.95231151278900-22.85787720130133 I)+0.2500000000000000/eps^3+(0.0669274460211094+1.2809599580251384 I)/eps^2-(6.359970791122559+1.669835196506770 I)/eps+(30.49993695799375-43.41320951953057 I) eps+(94.56895644487142-38.40426729222297 I) eps^2+(171.4062982635643+5.4093747850646 I) eps^3+(258.3857094223058+59.8814747922662 I) eps^4,j[dp,1,1,0,1,1,1,0,1,0,0,0]->(57.92667148106126-14.28083093430061 I)+(0.1420558560343365+1.2621299745447849 I)/eps^3-(6.121384022979591+2.636976200979586 I)/eps^2+(7.25156901848678-24.19074058794070 I)/eps+(102.08948130853097+54.16761626968433 I) eps+(92.7205663473706+174.0316489450580 I) eps^2-(14.2219491952935-283.6091792888686 I) eps^3-(206.5921029682580-310.7085651457071 I) eps^4,j[dp,1,1,0,1,1,1,0,1,0,0,-1]->(166.0289839738243-44.9438181152222 I)+(0.267903996950661+2.380258542597883 I)/eps^3-(14.56027980589515+9.66390086297556 I)/eps^2+(21.21757928865983-67.56225651240028 I)/eps+(306.7184584370458+195.8794403274060 I) eps+(185.0058325679840+639.0352955460029 I) eps^2-(330.5203244370553-1051.6702005680899 I) eps^3-(1369.976912013810-1170.623970679762 I) eps^4,j[dp,1,1,0,1,0,1,1,1,0,0,0]->(-39.9664423138765-620.6170745453995 I)-0.7742732418928734/eps^4-(3.888070372709421+4.864902257203608 I)/eps^3-(18.27115730751040+33.14293808071061 I)/eps^2-(48.7531854024929+159.2854240032839 I)/eps+(361.520748488239-2197.022146002462 I) eps+(2609.710749988218-7037.140440821756 I) eps^2+(11356.30761287487-20482.67929941993 I) eps^3+(40032.13941486520-54969.47068312143 I) eps^4,j[dp,1,1,0,1,0,1,1,1,0,0,-1]->(-67.166981136425-1654.896796306973 I)-3.097092967571494/eps^4-(12.00335019795698+12.43566820275064 I)/eps^3-(47.16312398283292+85.57092649628302 I)/eps^2-(114.7700770929829+420.0640173763423 I)/eps+(1021.493160289766-5825.718768547597 I) eps+(6852.00435578959-18580.37781910958 I) eps^2+(29609.29014606060-53982.89572622504 I) eps^3+(104376.4433610283-144692.8093521176 I) eps^4,j[dp,1,1,0,0,1,1,1,1,0,0,0]->(27.23198143328310-4.28744307197318 I)-2.572333556233250/eps^2+(0.241844027165719-9.418474245918696 I)/eps+(38.38110588560894+47.36902043356398 I) eps-(23.61951496570646-111.76658074169251 I) eps^2-(159.8954540554028-119.3490877480253 I) eps^3-(324.4176722163057-49.5910562444141 I) eps^4,j[dp,1,1,0,0,1,1,1,1,0,0,-1]->(57.16481446843770-2.91985050608988 I)-(5.228484020535828+1.948344227640337 I)/eps^2+(5.25352145757365-19.84121801107137 I)/eps+(78.5294066573493+117.8896501626427 I) eps-(95.8877803748182-272.3021747456591 I) eps^2-(427.4452766878609-293.1998196054285 I) eps^3-(927.6010557403701-115.6602939142600 I) eps^4,j[dp,1,1,0,0,1,1,1,1,0,-1,0]->(-39.42893946516800+0.33782599997467 I)+(3.185186680043220-0.054411908864856 I)/eps^2-(0.344159749485699-13.465101920758895 I)/eps-(32.15343640221809+71.27361347829564 I) eps+(51.67114014166157-129.63634248882926 I) eps^2+(226.0065616412949-92.0515255797380 I) eps^3+(301.6646347912307+22.6247243497276 I) eps^4,j[dp,1,0,1,1,1,0,1,1,0,0,0]->(26.64920832004023+23.74594935018137 I)+0.08265913172618636/eps^4-(0.3521016880118224-0.5193626419661962 I)/eps^3-(2.002424131935636+2.212320152749013 I)/eps^2+(8.412757710334444-5.747063461971872 I)/eps+(1.94753896544425+109.80137451284651 I) eps-(146.9325520965677-248.0986604436816 I) eps^2-(527.4025243204041-390.3093072664888 I) eps^3-(1257.7809740509281-485.4169468089144 I) eps^4,j[dp,1,0,1,1,1,0,1,1,0,0,-1]->(77.11486681170398+34.98382209453176 I)+0.3306365269047455/eps^4-(0.911204802210716-2.077450567864785 I)/eps^3-(8.050263369882648+5.725268625081851 I)/eps^2+(17.55882278284905-23.24314283438086 I)/eps+(50.2141102323517+250.6106348928372 I) eps-(300.2801864940453-577.5822855705998 I) eps^2-(1119.986747973307-876.702148523861 I) eps^3-(2727.507730020272-1029.691678908408 I) eps^4,j[dp,1,0,1,1,1,0,1,1,0,-1,0]->(-20.88915052871358-59.72721703418527 I)+0.3751647866891735/eps^3-(0.392349618202150-2.357229875496579 I)/eps^2-(14.44285253456800+2.46520535636527 I)/eps+(63.7992864247490-163.6912058611715 I) eps+(288.8630735632565-303.4748239016927 I) eps^2+(837.4063618644881-424.4904771746929 I) eps^3+(1756.626364994288-493.643944124445 I) eps^4,j[dp,1,0,1,0,1,1,1,1,0,0,0]->(4.48175540295488+18.48842878006284 I)+0.03314056939501779/eps^4-(0.2623258779097035-0.2082283386943413 I)/eps^3-(0.484080898761198+1.648242101775235 I)/eps^2+(6.394595015865781-0.301394886570386 I)/eps-(25.56694340088271-31.40535377062157 I) eps-(65.06627700602519-25.57034452763128 I) eps^2-(115.50832608477667-21.13127661531479 I) eps^3-(217.0882138576566-36.4326806157213 I) eps^4,j[dp,1,0,1,0,1,1,1,1,0,0,-1]->(-5.45958589345207+14.88406691791460 I)-0.2567683955319652/eps^3+(0.580145966266312-1.613323410154521 I)/eps^2+(5.747809472100576+3.645164611263994 I)/eps-(23.34203992652413-13.66485371767876 I) eps-(48.54366264540161+6.67228962333473 I) eps^2-(27.23461731218990-1.06132248251431 I) eps^3-(134.6767362955610-46.4890942194320 I) eps^4,j[dp,1,0,1,0,1,1,1,1,0,-1,0]->(-16.68913037053126-39.78942650510069 I)-0.07967839024759597/eps^4+(0.5205437186639657-0.5006340909034163 I)/eps^3+(1.611337920948715+3.270672644854053 I)/eps^2-(13.182764679992181-3.536254180585300 I)/eps+(51.94214681244027-75.66479202981676 I) eps+(136.0983209262920-83.9681318050134 I) eps^2+(310.1805314426356-83.2944675007901 I) eps^3+(534.3760172321229-108.2285271743489 I) eps^4,j[dp,0,1,1,1,1,1,1,0,0,0,0]->(17.22913226431074+13.30865812519676 I)-(0.0354144281677582-0.6645704922932538 I)/eps^3-(3.101482681041422+1.657047141233823 I)/eps^2+(7.083524031858560-8.013271138595807 I)/eps-(8.08289330713236-29.55210986439872 I) eps-(34.26407522733330-11.87604557605563 I) eps^2-(30.83432886932023+23.38623250538791 I) eps^3-(1.73331452896777+34.06017503240773 I) eps^4,j[dp,0,1,1,1,1,1,1,0,0,0,-1]->(17.14561380015291+24.15605031087577 I)-(0.0667882839942286-1.2533175056000289 I)/eps^3-(4.650181121589462+2.935129124268569 I)/eps^2+(12.75645066980533-8.78686819630344 I)/eps-(17.62150753633149-37.84723559752106 I) eps-(57.87496561571294-4.51022447916905 I) eps^2-(16.52936845245426+38.77581264707556 I) eps^3-(27.90865621178734+41.74650309213101 I) eps^4,j[dp,0,1,1,1,1,0,1,1,0,0,0]->(22.80541495237930+1.59477220087988 I)-3.884260099682319/eps^2-(1.997761035183008+8.282683270211630 I)/eps+(34.88335664828870+44.59696873772223 I) eps+(17.71565692060255+70.63090106475272 I) eps^2+(19.19010686079630+38.23088022246366 I) eps^3+(94.10063185784457-25.68363800027521 I) eps^4,j[dp,0,1,1,1,1,0,1,1,0,0,-1]->(32.79418385706395-3.75053051120404 I)-(9.121154748866480-1.028938253514032 I)/eps^2-(9.53033718368520+12.43683189622367 I)/eps+(97.73967686683591+57.48028890403238 I) eps+(140.7054524703553+102.7440533454002 I) eps^2+(295.4390396587696+62.9614280761036 I) eps^3+(552.6158078846492-28.9511370806070 I) eps^4,j[dp,0,1,1,1,1,0,1,1,0,-1,0]->(-37.45959812279605-7.20441524848065 I)+(2.537928829440433+1.028938253514032 I)/eps^2-(3.456307833878426-12.681933905305900 I)/eps-(13.06738446772543+77.83001029754927 I) eps+(85.4590603278710-118.9484566370625 I) eps^2+(259.7825036304052-65.8576124555642 I) eps^3+(342.9440346501682+40.8447264156635 I) eps^4,j[dp,0,1,1,1,0,1,1,1,0,0,0]->(1.910175179083226+7.675046216840027 I)-0.07657149377488146/eps^4+(0.3241444309306113-0.4811128846351283 I)/eps^3-(0.866977020163628+1.627111829506067 I)/eps^2-(0.364322330607700+4.290982823545049 I)/eps+(5.94939865215835+26.69035781886905 I) eps+(71.73179113923893+37.80980541471003 I) eps^2+(288.1322518712785+41.6130762227058 I) eps^3+(777.7151975709874+2.3285253247922 I) eps^4,j[dp,0,1,1,1,0,1,1,1,0,0,-1]->(-17.49172522487688+34.89543513661953 I)+(0.5459694193732362-0.9843656981248019 I)/eps^3-(0.056224011751864+4.212234757799363 I)/eps^2+(0.972557508753186+1.751673331336917 I)/eps-(12.82895515523268-82.47752412723753 I) eps+(105.8524667750201+161.9114273138801 I) eps^2+(519.2854894851532+304.2185753960469 I) eps^3+(1276.4425607978732+438.3943371139359 I) eps^4,j[dp,0,1,0,1,1,1,1,1,0,0,0]->(-3.52500278492527-28.69536040442572 I)+0.5582563586217250/eps^3-(2.701825848241760-1.753814075065800 I)/eps^2-(7.208138225260548+8.488036236115324 I)/eps-(0.43098212930102+66.24263828698918 I) eps-(10.08851337458809+113.61223360818910 I) eps^2-(70.5801466902868+168.5353890451159 I) eps^3-(220.0011812744126+206.8769144731674 I) eps^4,j[dp,0,1,0,1,1,1,1,1,0,-1,0]->(-6.463956663960677+7.777665131547972 I)-0.8905272412024930/eps^3+(2.366756913390645-2.797673838783338 I)/eps^2+(6.126960622397135+5.941374588394417 I)/eps-(8.616130839566642-8.850504311957142 I) eps-(30.56524602382852-2.24415230536657 I) eps^2-(3.708825192612179-4.067260081078956 I) eps^3-(54.90035165800772-3.36527143621276 I) eps^4,j[dp,1,1,1,1,1,1,1,0,0,0,0]->(12.323273901827128-1.956224910495887 I)-0.2596669593973179/eps^4+(0.5735653372031991-0.5438452080150755 I)/eps^3-(0.031758071771631-1.690498259862528 I)/eps^2-(1.839327247970058+3.154875846155327 I)/eps+(12.05142392626193+24.54367905610352 I) eps-(20.49604479991395-35.04976803961372 I) eps^2-(44.25082515190758-16.70848585528530 I) eps^3-(51.22974737641959-15.10342421433994 I) eps^4,j[dp,1,1,1,1,1,1,1,0,0,0,-1]->(16.87098638325542-6.11878729179665 I)-0.6726942706534545/eps^4+(1.265701749027295-1.147153203707140 I)/eps^3+(0.541453542806932+3.582747666916843 I)/eps^2-(3.085572486841550+4.024897838979930 I)/eps+(28.61642444540073+20.56646859828426 I) eps+(13.32429188827414+41.63073214576635 I) eps^2+(9.52716059142169+41.71603630728675 I) eps^3+(25.68501736780918+83.26452661447602 I) eps^4,j[dp,1,1,1,1,1,1,1,0,0,-1,0]->(-21.55367038912226+4.59299597471661 I)+0.2761461318051576/eps^4-(0.7547005027524054-0.5783591059975479 I)/eps^3+(0.323764596032517-2.351716954128602 I)/eps^2+(3.661489796246376+6.090364383533737 I)/eps-(16.13205055323197+49.04779006786443 I) eps+(61.86841260021333-67.09118556628376 I) eps^2+(130.63819055410275-20.94070130045347 I) eps^3+(171.0333841905416+18.8494892370831 I) eps^4,j[dp,1,1,1,1,1,1,1,0,-1,0,0]->(5.174289698230007+10.459851048081357 I)+0.2761461318051576/eps^4-(0.588203339515926-1.445897764993870 I)/eps^3-(3.632236666944300+2.980584565950778 I)/eps^2+(7.496665858879662-5.828200786682109 I)/eps-(11.898861326000411+1.543715324379849 I) eps+(3.54941922505578-23.45666837468319 I) eps^2+(35.10180703815967-31.32870709066342 I) eps^3+(77.25965333651892-34.54956486961128 I) eps^4,j[dp,1,1,1,1,1,1,0,1,0,0,0]->(23.89414196522391-7.54122682764545 I)-0.3846600692533744/eps^4+(1.375047315600585-0.805630165130495 I)/eps^3+(0.188320993723112+1.872708693861241 I)/eps^2-(3.207105431912795+8.492299456401561 I)/eps+(32.42226561452938+67.54304791560693 I) eps-(77.9290498954722-188.2967458515055 I) eps^2-(362.2788436518093-288.5464534701544 I) eps^3-(900.1686228491237-347.3564480416617 I) eps^4,j[dp,1,1,1,1,1,1,0,1,0,0,-1]->(57.55518147758065-0.50001791860160 I)-0.4836218320366810/eps^4+(3.002730172701336-1.562339845321284 I)/eps^3-(1.1131705575115606-0.8212003263713436 I)/eps^2-(2.87435712424504+23.04596211225951 I)/eps+(54.0606996630738+216.9061445970296 I) eps-(298.8808431185856-595.7382421272316 I) eps^2-(1248.758295020823-942.413437812671 I) eps^3-(3089.336706277716-1137.284817470836 I) eps^4,j[dp,1,1,1,1,1,1,0,1,0,-1,0]->(-25.14381386604068+17.71663429415313 I)+0.7173453173351001/eps^4-(1.615684475696515-0.952959870458091 I)/eps^3-(1.046147599116301+5.008445939811964 I)/eps^2+(7.373495724449550+6.500330858941073 I)/eps-(46.76374173593214+39.18997614770987 I) eps+(6.47629962316553-90.51472758687577 I) eps^2+(68.48707976092785-88.85642359791786 I) eps^3+(101.57780690167229-74.09349059681943 I) eps^4,j[dp,1,1,1,1,1,1,0,1,-1,0,0]->(14.21660093041766+10.43126087392787 I)+0.1672607287945518/eps^4-(1.390892937310452-1.788472041618585 I)/eps^3-(4.617805696278389+3.053395902003749 I)/eps^2+(10.464523819732363-5.844210816507081 I)/eps+(9.92722317331652-20.33899013459674 I) eps+(92.3662587936553-107.5202564064714 I) eps^2+(351.7749859776786-226.8166228611337 I) eps^3+(937.7555650899834-348.6912967998034 I) eps^4,j[dp,1,1,1,1,1,0,1,1,0,0,0]->(33.75004515762167+44.60976106292885 I)+0.6954116348534670/eps^4-(0.527398649489307+1.842781551463174 I)/eps^3+(5.53194165122508-15.31920665634220 I)/eps^2+(21.36125847260264+42.37227456191317 I)/eps-(21.4638614773840-944.7349692472935 I) eps-(301.8178340549798-38.2097011164108 I) eps^2-(1062.792112652759-11678.139409160713 I) eps^3-(2592.997760458078+7608.933512904620 I) eps^4,j[dp,1,1,1,1,1,0,1,1,0,0,-1]->(248.4856354152640+311.0645784936511 I)+0.7841168579215577/eps^4-(6.855127365421879+7.497611915227873 I)/eps^3+(21.39051375526705-67.06672680298987 I)/eps^2+(129.4356685421177+175.6633467445356 I)/eps+(35.556716698881+4295.675981289224 I) eps-(1306.306785808645-1657.088305545974 I) eps^2-(5012.15574273950-50897.36291802450 I) eps^3-(12300.12108315388+17253.54561066940 I) eps^4,j[dp,1,1,1,1,1,0,1,1,0,-1,0]->(41.19402429360182+73.57782490486536 I)+0.04132956586309318/eps^4-(0.1708716732687301-0.2596813209830981 I)/eps^3+(0.621953572695775-5.315208899014317 I)/eps^2+(22.84294229943642-2.89127495515591 I)/eps-(41.5971113566929-280.4804569566183 I) eps-(386.2651753488942-698.4711488138552 I) eps^2-(1208.789991910580-1565.413920066794 I) eps^3-(2746.862710378303-4130.748416474655 I) eps^4,j[dp,1,1,1,1,1,0,1,1,-1,0,0]->(6.9861855986113-210.7698884466395 I)-1.182875609331476/eps^4-(1.185622616738974-2.477408882924211 I)/eps^3-(7.339968762919723-1.791921764906342 I)/eps^2-(13.62896975536672+45.47322448085426 I)/eps+(112.4972236587837-705.1536993963762 I) eps+(471.329924323801-2224.815974662925 I) eps^2+(1332.462669870090-7478.277686919630 I) eps^3+(2896.60626490071-27702.88350525667 I) eps^4,j[dp,1,1,1,1,1,-1,1,1,0,0,0]->(147.2472026392163+185.2150800435909 I)-0.9944066385527358/eps^4-(5.366159041379270+2.998204581979372 I)/eps^3+(5.66998949761304-24.67077594450926 I)/eps^2+(64.27216826324236+66.94642612632940 I)/eps+(107.617991434472+1762.100161996700 I) eps-(380.636091034496-1483.631507018652 I) eps^2-(1786.86117259389-20047.79800814147 I) eps^3-(4448.776303317743-3490.306717364196 I) eps^4,j[dp,1,1,1,1,0,1,1,1,0,0,0]->(-52.16988183985119-89.84299138316062 I)+0.2246154917061046/eps^4-(0.639081572325453+4.084308328172083 I)/eps^3-(11.84947459598880+15.14034922827632 I)/eps^2-(43.16833199584162+37.72731196574793 I)/eps+(149.8740581481986-340.9084518261102 I) eps+(1195.594306247804-1433.085711413825 I) eps^2+(4789.686993794618-5020.473962555147 I) eps^3+(15303.06664470868-14921.45268050669 I) eps^4,j[dp,1,1,1,1,0,1,1,1,0,0,-1]->(-113.5167778063475-258.1222835447648 I)-0.2485507488566617/eps^4-(3.473105231443563+9.678007883087304 I)/eps^3-(30.44665869793027+37.51035607644533 I)/eps^2-(99.77482294091662+97.97477824627239 I)/eps+(421.7467682766168-995.8066479521994 I) eps+(3119.631538751114-3964.570170982410 I) eps^2+(12345.46731565600-13498.07113590994 I) eps^3+(39512.96353321514-39594.16112511544 I) eps^4,j[dp,1,1,1,0,1,1,1,1,0,0,0]->(-0.74820136353830-23.06547485003664 I)+0.1036712016809735/eps^4-(0.2393213662681834+0.2586901495418841 I)/eps^3+(0.6819526463844615-0.4816934014056508 I)/eps^2-(3.096792993533914-9.779556759106269 I)/eps+(12.23288706936699+116.45606448352730 I) eps+(12.8527161070024-306.1753012418129 I) eps^2-(4.203014922172-1863.515448841203 I) eps^3-(7.227126721420+5164.937140722684 I) eps^4,j[dp,1,1,1,0,1,1,1,1,0,0,-1]->(10.61047690195782+15.28606190207617 I)+0.08705989894256009/eps^4-(0.0900310691140151+0.5470134778804332 I)/eps^3-(0.855412592534338-2.063075310364170 I)/eps^2-(1.815536630158022-3.326780449173338 I)/eps+(21.35856354051518+77.58614214786084 I) eps-(15.6360747784848-257.8162899637268 I) eps^2-(105.5830818417242-801.9223772887532 I) eps^3-(172.485975901398-2962.304051518418 I) eps^4,j[dp,1,1,1,0,1,1,1,1,0,-1,0]->(3.70303548788811+68.31216690001317 I)-0.1456218544439738/eps^4+(0.3518869624183777+0.1790578595142461 I)/eps^3-(1.955369950398788-2.974052705402675 I)/eps^2+(5.79226380295696-18.18324345031637 I)/eps-(16.0219524304060+232.6750170830631 I) eps-(17.9528760043782-924.2644742417849 I) eps^2-(8.903521004581+3806.207746462041 I) eps^3-(28.34857374033-14996.61159038282 I) eps^4,j[dp,1,1,1,0,1,1,1,1,-1,0,0]->(2.21160658006067-49.42421768408500 I)-0.1826456398712182/eps^4+(0.0869392547660890+0.3041506867240990 I)/eps^3+(0.866870882912565-4.252108227188946 I)/eps^2+(2.864020555956222+8.214488097830739 I)/eps-(6.1083326903763-165.1954812308534 I) eps-(10.6821940800257+831.6567614669350 I) eps^2-(18.580130394575-2582.005102447906 I) eps^3-(49.970550157994+13360.181873128978 I) eps^4,j[dp,1,1,1,-1,1,1,1,1,0,0,0]->(-5.42632123658140-28.56707912990162 I)+0.06806145317430820/eps^4-(0.08587172689465715+0.08209450198828799 I)/eps^3+(0.637208326497631-2.023241728322869 I)/eps^2-(0.288546379672336-11.020985730146610 I)/eps-(6.40114233410834-131.54890199185092 I) eps+(2.9168199553380-527.9236369561302 I) eps^2+(7.828842417485+2168.959783461103 I) eps^3+(6.925819427419-8341.393791723091 I) eps^4,j[dp,1,1,0,1,1,1,1,1,0,0,0]->(1.6117981458773+1198.4886552540359 I)+0.9053421464033577/eps^4+(6.559179054751190+5.688432472252007 I)/eps^3+(62.63956390844515+36.00700728828904 I)/eps^2+(136.9770045180468+461.9818986038023 I)/eps-(1059.375586994106-6092.017831163674 I) eps-(5826.467783831147-10394.258681934282 I) eps^2-(23940.30109435277-62955.44162613233 I) eps^3-(84007.31324608689-41609.10345716965 I) eps^4,j[dp,1,1,0,1,1,1,1,1,0,0,-1]->(222.749655362848+2792.321329693673 I)+2.911269005984830/eps^4+(10.40664639544711+18.29204264365120 I)/eps^3+(160.1816911720315+27.0290362419881 I)/eps^2+(429.1021074998753+1238.2306930952639 I)/eps-(2466.21972028041-18205.35092323243 I) eps-(15272.38646390193-22465.87642205214 I) eps^2-(64181.2264494030-195176.0195449040 I) eps^3-(225149.7656532313-11388.1584713265 I) eps^4,j[dp,1,1,0,1,1,1,1,1,0,-1,0]->(222.6158262843262-176.0253864597362 I)+1.095647975258848/eps^4-(3.334070371452508-6.884159259987460 I)/eps^3-(32.41449255582303+17.69376365450497 I)/eps^2+(8.53243909400651-122.57369562070898 I)/eps+(457.1618415445679-63.8800077572082 I) eps+(348.7927835048858-251.5206549376232 I) eps^2-(348.757960373765+2957.218837422504 I) eps^3-(1237.00856321151+15856.59967316884 I) eps^4,j[dp,1,1,0,1,1,1,1,1,0,-1,-1]->(676.5585848489058-412.9117853318056 I)+2.323656108602659/eps^4-(9.77803689893886-14.59996192051032 I)/eps^3-(79.89146990893431+57.24728048103357 I)/eps^2+(54.4175556884017-336.3560154506236 I)/eps+(1258.3168979543343+159.7416306756093 I) eps+(503.5545105959464+124.9640217733291 I) eps^2-(2342.705374676134+6405.027822513130 I) eps^3-(6517.58357564794+38918.95379304813 I) eps^4,j[dp,1,0,1,1,1,1,1,1,0,0,0]->(76.04561596514996-49.84104348209795 I)+0.6016882512814821/eps^4+(0.016682887517824+3.780518779954388 I)/eps^3-(14.29915871508896-0.10482167373332 I)/eps^2-(8.15198643912571+40.09463089162416 I)/eps+(160.8983963898162+81.1202888497781 I) eps+(88.8859656449223+358.7030271896149 I) eps^2-(301.5992445862152-729.6348111232530 I) eps^3-(1224.094799442153-1112.776742029410 I) eps^4,j[dp,1,0,1,1,1,1,1,1,0,0,-1]->(179.4283998175211-86.4398580914647 I)+1.217386639176498/eps^4-(0.152380341378176-7.649065844430511 I)/eps^3-(29.41196460385514+0.95743392205037 I)/eps^2-(11.75208577821118+84.14315195767714 I)/eps+(363.3089655719134+285.0227619944621 I) eps+(57.6377033268110+1112.0745206681425 I) eps^2-(1323.203348362154-2194.715433289307 I) eps^3-(4416.881831853868-3201.917578120814 I) eps^4,j[dp,1,0,1,1,1,1,1,1,0,-1,-1]->(-160.1594641851083+147.4122454914925 I)-1.553574372804907/eps^4-(0.674323319530046+9.761395672818530 I)/eps^3+(35.68810600756203-4.23689837355975 I)/eps^2+(32.33512674516823+95.78016505014878 I)/eps-(383.8940140850960+83.9746713833868 I) eps-(360.1972465893229+618.9520265317225 I) eps^2+(247.4483108914657-1322.0933792125347 I) eps^3+(1622.529868262690-2036.520791965743 I) eps^4,j[dp,0,1,1,1,1,1,1,1,0,0,0]->(-29.61852995999018-48.08618890499255 I)-0.3719815479064073/eps^4-(0.047507592472497+2.337228996347458 I)/eps^3+(10.664238698360121-0.759039579534030 I)/eps^2+(0.44446938221647+46.26426872010886 I)/eps-(55.1105261403745-316.2857688499400 I) eps-(163.6339815074126+963.1958619415437 I) eps^2-(513.185775083988-5566.346008145556 I) eps^3-(1288.40434557681+14404.90486556702 I) eps^4,j[dp,0,1,1,1,1,1,1,1,0,0,-1]->(-7.83502497934335+13.59175519782379 I)-0.7693201385067487/eps^4+(0.510684187768558-4.833780990782968 I)/eps^3+(10.804739481262871+8.035832936311235 I)/eps^2-(1.84752736715791-27.84781938853365 I)/eps-(31.98876733048061-53.22406006207822 I) eps-(275.4449741495935-370.7492748395437 I) eps^2-(967.819755366331-1828.142437088557 I) eps^3-(2375.251856946395-8247.613979341862 I) eps^4,j[dp,0,1,1,1,1,1,1,1,0,-1,0]->(77.91984027676573+88.29477932278347 I)+0.5642971987967045/eps^4-(0.108389994052007-3.545583868362052 I)/eps^3-(21.10506118373844-7.16784646824586 I)/eps^2-(1.29289732656475+103.18167241384452 I)/eps+(126.3126552216074-825.3110965347023 I) eps+(195.044146723169+2306.885977795460 I) eps^2+(462.153757724465-12851.909728574826 I) eps^3+(1128.46537000503+37968.54917466029 I) eps^4,j[dp,0,1,1,1,1,1,1,1,0,-1,-1]->(46.14542002217210-121.84844307534431 I)+1.296373501182518/eps^4-(1.540910987367576-10.343133530819895 I)/eps^3-(26.62419264254425+3.61027509389418 I)/eps^2-(9.60603073714354+63.08972108328836 I)/eps+(156.1798365657781-240.4353023845536 I) eps+(448.1075916850109-461.9518551048934 I) eps^2+(1108.9813139097097-821.8015766262841 I) eps^3+(2139.902769101884-1968.520685006743 I) eps^4,j[dp,1,1,1,1,1,1,1,1,0,0,0]->(-4.1435965578662+333.0996040071305 I)-0.06943562517263776/eps^4+(1.162256636711287+1.416359853446717 I)/eps^3+(37.82474332116938+15.91912443581739 I)/eps^2+(86.2861798369034+166.8971535711277 I)/eps-(531.834114822928-1583.724672502141 I) eps-(2482.240253232612-2567.398291724192 I) eps^2-(8999.90369367113-19313.42643829926 I) eps^3-(28906.95582696762-17366.82954322838 I) eps^4,j[dp,1,1,1,1,1,1,1,1,0,0,-1]->(75.4305575792846+949.8084278692582 I)+0.7989514418661067/eps^4+(3.385805918930466+3.785559925533177 I)/eps^3+(91.30605644049900+25.09806777371596 I)/eps^2+(238.2025740489888+431.0796393608256 I)/eps-(1283.370173811454-5045.681036310361 I) eps-(6560.121449215316-7813.304346265732 I) eps^2-(24133.83354458358-59608.53884428661 I) eps^3-(77280.86229341993-48457.76590536134 I) eps^4,j[dp,1,1,1,1,1,1,1,1,0,-1,0]->(138.7308545857422-68.3410246670928 I)+0.5926227145874860/eps^4+(0.711516272176465+5.334818663257963 I)/eps^3-(23.71170153100759+0.72723239611072 I)/eps^2-(9.93566076163501+92.56819062978064 I)/eps+(288.9633093220721-121.0197734323873 I) eps+(215.1929247452072+918.7629835043757 I) eps^2-(175.295837014276+3142.274891592174 I) eps^3-(771.171763907740-6914.406562077838 I) eps^4,j[dp,1,1,1,1,1,1,1,1,-1,0,0]->(-72.30339820391167-47.37635770694642 I)-0.2799824607044444/eps^4+(0.581349264235344-4.714496873977178 I)/eps^3-(15.94186713957096+12.56894059379305 I)/eps^2-(73.19783410551371+12.99862875098896 I)/eps+(233.9544085225405+129.4308476843850 I) eps+(1386.698470926957-1115.121732661768 I) eps^2+(4601.028966156541-1687.719087220642 I) eps^3+(12491.33939617212-25626.93601630471 I) eps^4,j[dp,1,1,1,1,1,1,1,1,0,-1,-1]->(312.4267176453522-123.7580424869047 I)+1.424957422317748/eps^4+(0.659266718837171+10.429617283226237 I)/eps^3-(41.64548586405610+14.36739690759016 I)/eps^2+(4.9782227959111-154.4244311541975 I)/eps+(541.0743098663589+498.0894651831223 I) eps-(72.650511366078-1531.417213143986 I) eps^2-(2189.421508808140-1597.667803143700 I) eps^3-(5949.474451321514+3089.746733019387 I) eps^4,j[dp,1,1,1,1,1,1,1,1,-1,0,-1]->(-167.8496819438326-304.3643339839898 I)-1.680822843632428/eps^4-(0.910241716282957+8.591813760453961 I)/eps^3-(50.78201312925436+22.91605390113743 I)/eps^2-(194.8066458698365+107.3744005154422 I)/eps+(721.1741448373162-938.2080923037980 I) eps+(4015.296003877729-4142.222830771835 I) eps^2+(13043.00757328969-17972.28409448694 I) eps^3+(34774.14249195096-70882.83009142473 I) eps^4,j[dp,1,1,1,1,1,1,1,1,-1,-1,0]->(-9.39716434530323+35.04599804648452 I)+0.5894212838238530/eps^4-(2.158016938857936-1.133170201988811 I)/eps^3-(7.374220546290821-2.861014755450157 I)/eps^2-(0.21251330463065+28.93477619376263 I)/eps+(12.9184857800561-570.2698802910376 I) eps+(205.5705949136088+611.9470413198469 I) eps^2+(665.777805279515-6944.569266675326 I) eps^3+(1477.55280499202+16192.72076320069 I) eps^4,j[dp,1,1,1,1,1,1,1,1,0,0,-2]->(543.962483422755+2805.614452189726 I)+3.718577293613227/eps^4+(3.139117241384433+6.369170118419401 I)/eps^3+(238.3952513073240-13.9332369801224 I)/eps^2+(739.797412253576+1241.736147636358 I)/eps-(3083.48039897907-17948.03782184522 I) eps-(18139.62266016616-23039.07943970092 I) eps^2-(67783.9511560369-208644.3133882647 I) eps^3-(214168.6106491473-106391.5297495376 I) eps^4,j[dp,1,1,1,1,1,1,1,1,0,-2,0]->(-173.0692539047475+130.8569935323964 I)-0.7925575465369498/eps^4-(1.160841688871372+8.534039619091152 I)/eps^3+(38.87191624578089-8.92978499868673 I)/eps^2+(33.9491190203225+148.3219713219381 I)/eps-(415.0272554567393-636.2006598679165 I) eps-(560.7495369960917+1158.0558895314075 I) eps^2-(810.414038306547-8966.264915039254 I) eps^3-(1441.57646314334+16968.85197282450 I) eps^4,j[dp,1,1,1,1,1,1,1,1,-1,-1,-1]->(-73.8471346070076-163.8669282001485 I)+0.8683665493660814/eps^4-(5.538208760517479-5.013721782103340 I)/eps^3-(12.322016312640687-1.683821875941527 I)/eps^2-(19.51474899156461+3.01228093200999 I)/eps+(68.4501232337269-776.4341532683058 I) eps+(849.978957188528-1970.247554736329 I) eps^2+(2718.059773782014-4008.739008092660 I) eps^3+(5820.148335239583-9095.403645385542 I) eps^4};


(* ::Subsubsection::Closed:: *)
(*(a)*)


loop = {l1,l2};
ext = {p1,p2,p3,p4};
momcon = {p4->-p1-p2-p3};
denom = {l1^2-mwsq,(l1+p1)^2,-mwsq+(l1+p1+p2)^2,l2^2-mtsq,-mtsq+(l2+p3)^2,(l1+l2+p1+p2+p3)^2,(l1+l2)^2,(l1+p3)^2,(l2-p1)^2};
rep = {p1^2->0,p2^2->0,p3^2->mhsq,p1*p2->s/2,p1*p3->(-mhsq+t)/2,p2*p3->(mzsq-s-t)/2};
num = {s->5,t->-5/2,mwsq->11/50,mzsq->7/25,mhsq->13/25,mtsq->1};
etaposi = {4,5};
mi = {174 -> 174};
results = {j[a,0,0,1,0,1,0,0,0,0]->1.194383877193074+0.2200000000000000/eps^2+0.5191332086218762/eps+1.825208172882983 eps+2.832875924309092 eps^2+3.600585747133884 eps^3+4.761285697728787 eps^4,j[a,1,0,1,0,1,0,0,0,0]->(-1.618977029860320+1.225446919916376 I)+1.000000000000000/eps^2+(0.610034461195177+2.851763318807792 I)/eps-(0.343169448473453-2.701742435470317 I) eps-(2.835369210712899-0.499557349692662 I) eps^2+(0.309029978853113+2.337032719484409 I) eps^3-(3.351014835886229-0.387783094494834 I) eps^4,j[a,0,1,0,1,0,0,1,0,0]->4.568932029375460+0.5000000000000000/eps^2+0.9227843350984671/eps+7.281829402490918 eps+24.76234547436521 eps^2+36.94719915815018 eps^3+110.7489270713702 eps^4,j[a,0,1,0,0,1,1,0,0,0]->4.568932029375460+0.5000000000000000/eps^2+0.9227843350984671/eps+7.281829402490918 eps+24.76234547436521 eps^2+36.94719915815018 eps^3+110.7489270713702 eps^4,j[a,0,0,1,1,1,0,0,0,0]->0.7037484350281516+0.2200000000000000/eps^2+0.3192720478009980/eps+0.6941972226925584 eps+1.068897484083208 eps^2+0.8632868223210786 eps^3+1.236214589530867 eps^4,j[a,0,0,1,0,1,1,0,0,0]->5.241752285275463+0.6100000000000000/eps^2+1.458904989998681/eps+9.561860417071968 eps+25.75636153375784 eps^2+43.32758899735794 eps^3+108.7220077783990 eps^4,j[a,0,0,1,0,0,1,1,0,0]->(1.825114888715359+3.201866173620000 I)+0.2200000000000000/eps^2+(1.0191856573007114+0.6911503837897545 I)/eps+(1.118829807410864+8.007561149567513 I) eps-(2.64834401919978-14.04862499653229 I) eps^2-(9.57715351646902-19.51989837641943 I) eps^3-(18.60237234877918-23.06151687058770 I) eps^4,j[a,0,0,0,0,1,1,1,0,0]->(2.427826033076774+9.797164591391906 I)+1.000000000000000/eps^2+(3.118534346009822+3.141592653589793 I)/eps-(2.74374164375594-17.96266598980798 I) eps-(12.68975437426272-23.61166099842743 I) eps^2-(23.32735205387676-26.02920075773254 I) eps^3-(33.85735411223000-25.60161098571887 I) eps^4,j[a,0,1,0,1,0,1,0,0,0]->4.521823435698842+0.5000000000000000/eps^2+1.347784335098467/eps+9.449917676089458 eps+23.30518077877283 eps^2+44.78328180142644 eps^3+100.9525183243790 eps^4,j[a,0,1,0,1,0,1,0,0,-1]->5.969056702795296+0.5000000000000000/eps^2+2.123284335098467/eps+16.04407032170538 eps+33.78797507998937 eps^2+78.76918745518294 eps^3+151.6901804842265 eps^4,j[a,0,1,0,0,1,0,1,0,0]->4.395615489333393+0.5000000000000000/eps^2+1.547784335098467/eps+10.41813405130750 eps+22.12571450686006 eps^2+48.49272218758450 eps^3+94.79816051172644 eps^4,j[a,0,1,0,0,1,0,1,0,-1]->-2.838123334697302-0.7500000000000000/eps^2-0.03000983598103404/eps+2.522383873041361 eps-7.129093534544403 eps^2+17.79778092739767 eps^3-18.53684932548851 eps^4,j[a,0,0,1,1,0,1,0,0,0]->5.293608695143179+0.6100000000000000/eps^2+1.328904989998681/eps+8.955012565937828 eps+26.41442193220005 eps^2+41.10841265773790 eps^3+112.3465331704400 eps^4,j[a,0,0,1,1,0,1,0,0,-1]->2.089487965157269+0.4439000000000000/eps^2-0.02172053223397502/eps-1.636566495411728 eps+7.131716052769289 eps^2-10.65085717352716 eps^3+25.63406109701557 eps^4,j[a,0,0,1,1,0,1,0,-1,0]->45.53027602135954+5.127800000000000/eps^2+12.40556731130966/eps+83.24148832833980 eps+227.5510731938228 eps^2+381.2364684207145 eps^3+967.0943360105646 eps^4,j[a,0,0,1,1,0,0,1,0,0]->(4.028687232278020-1.202785286701116 I)+0.6100000000000000/eps^2+0.2089049899986805/eps+(3.936842830073300-4.592200709578972 I) eps+(32.09507605817568-7.93857340857602 I) eps^2+(34.91946730079133-7.86579855221305 I) eps^3+(143.8976309663994-4.4198040726980 I) eps^4,j[a,0,0,1,1,0,0,1,0,-1]->(3.053683583812499+1.900397170674169 I)+0.3350000000000000/eps^2-0.1605633139185196/eps-(6.061276942081545-7.299038506476391 I) eps-(5.628386806546662-12.746332189741797 I) eps^2-(57.86933535931625-12.89174275133618 I) eps^3-(37.56225957559663-7.67240550648615 I) eps^4,j[a,0,0,1,1,0,0,1,-1,0]->(18.97819271453245-7.41967974823816 I)+2.887800000000000/eps^2+2.678960156735193/eps+(33.82115826113064-28.13165618977470 I) eps+(168.4519425490927-48.0360058027925 I) eps^2+(257.4429355937833-46.3495836715105 I) eps^3+(753.4365147809362-23.9574785444093 I) eps^4,j[a,0,0,1,0,1,0,1,0,0]->5.273316657569809+0.6100000000000000/eps^2+1.388904989998681/eps+9.236720396833482 eps+26.12644314151098 eps^2+42.12909433593239 eps^3+110.7198670337112 eps^4,j[a,0,0,1,0,1,0,1,0,-1]->-5.531780446329001-0.7929000000000000/eps^2-1.046113558058784/eps-5.873387587659005 eps-25.04606532074735 eps^2-24.57265941879609 eps^3-102.8781188247630 eps^4,j[a,0,0,1,0,1,0,1,-1,0]->40.01919272538354+4.457800000000000/eps^2+11.95236963561105/eps+79.00495323234628 eps+198.7296587870243 eps^2+359.1383493910939 eps^3+841.0575322570599 eps^4,j[a,1,1,1,0,1,0,0,0,0]->(1.268171841529021-7.599353673196916 I)-(0.138813891563287+3.806497604012920 I)/eps-(2.98578478007072+16.27282564896178 I) eps-(7.01540535478964+24.43709941367655 I) eps^2-(20.70389640964749+35.67031017770181 I) eps^3-(32.19660190129750+43.56429576770379 I) eps^4,j[a,1,1,0,0,1,1,0,0,0]->(5.875864113398074+1.363981984870635 I)+0.5000000000000000/eps^2+2.436912067728243/eps+(12.011834084847377+5.717871675349623 I) eps+(10.23834400854915+11.50794388628453 I) eps^2+(18.54022437115018+14.99964004352610 I) eps^3+(0.96393501866105+14.84892537379426 I) eps^4,j[a,1,0,1,1,1,0,0,0,0]->(-2.259640554707289-1.365265476826012 I)+1.000000000000000/eps^2-(0.298425360717905-2.851763318807792 I)/eps+(1.069987944285389+1.341876246040871 I) eps-(2.386781918516309+2.074714452078656 I) eps^2+(2.922278868612345+1.643060308943247 I) eps^3-(3.384595010474977+1.791921391784562 I) eps^4,j[a,1,0,1,0,1,1,0,0,0]->(-5.335745933841481+0.853804680900334 I)+0.5000000000000000/eps^2+(0.687250126096710+2.851763318807792 I)/eps+(1.399438592180148+0.250689338045102 I) eps-(13.62829783092731+4.08267055390195 I) eps^2+(21.45695162017421-2.90465866419007 I) eps^3-(41.33959511304642+3.18671045933367 I) eps^4,j[a,1,0,1,0,0,1,1,0,0]->(-11.68801811632522+16.76461910983163 I)+1.000000000000000/eps^2+(2.883000137008065+5.993355972397585 I)/eps-(39.41924538098606-0.12978163258674 I) eps-(37.23636861692472+41.93911039367882 I) eps^2+(2.96983981337089-64.18156970428490 I) eps^3+(40.82132223106185-42.91701621251394 I) eps^4,j[a,0,1,1,1,0,0,1,0,0]->(5.875864113398074+1.363981984870635 I)+0.5000000000000000/eps^2+2.436912067728243/eps+(12.011834084847377+5.717871675349623 I) eps+(10.23834400854915+11.50794388628453 I) eps^2+(18.54022437115018+14.99964004352610 I) eps^3+(0.96393501866105+14.84892537379426 I) eps^4,j[a,0,0,1,1,1,1,0,0,0]->2.139653132146949+0.5000000000000000/eps^2+0.01432451318538452/eps-1.613337216370613 eps+7.043865236643890 eps^2-10.34429862777142 eps^3+25.41518979135457 eps^4,j[a,0,0,0,1,1,1,1,0,0]->(-0.491708850397895+6.943153888788274 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(5.223856557760238-8.790676647984832 I) eps-(10.422487760435046-6.430831340808719 I) eps^2-(11.574394815844766-2.977393437195490 I) eps^3-(11.555223925236087+0.175973083767888 I) eps^4,j[a,1,1,0,1,0,1,0,0,0]->2.321852271331834+0.5000000000000000/eps^2+2.436912067728243/eps+9.456387246363600 eps+0.5644593998265114 eps^2+26.52284997104937 eps^3-20.90845464665782 eps^4,j[a,1,1,0,1,0,1,0,0,-1]->5.968165299835701+0.9950000000000000/eps^2+4.601955014779203/eps+18.14654358227922 eps+8.383093864968731 eps^2+47.17868098013693 eps^3-15.39761952631780 eps^4,j[a,1,1,0,0,1,0,1,0,0]->2.079012201022466+0.5000000000000000/eps^2+2.436912067728243/eps+9.268101870126156 eps-0.5750465124483130 eps^2+26.33384457011746 eps^3-24.23613837166191 eps^4,j[a,1,1,0,0,1,0,1,0,-1]->3.528519718497770+0.1225000000000000/eps^2+0.5382934565934195/eps+3.083282119013976 eps+14.60995013865673 eps^2+1.847513552452726 eps^3+42.50445204289099 eps^4,j[a,1,0,1,0,1,0,1,0,0]->(-4.842580541099425-0.427712197671355 I)+0.5000000000000000/eps^2+(0.687250126096710+2.851763318807792 I)/eps+(5.876429243478856+2.154354226910986 I) eps-(15.83245974882595+0.92981337853427 I) eps^2+(27.79161085861643+2.30082793062453 I) eps^3-(58.93337870776581+0.78652597763230 I) eps^4,j[a,1,0,1,0,1,0,1,0,-1]->(2.463226845699018+0.594105328150557 I)-0.2250000000000000/eps^2-(0.5717625567435196+1.2832934934635063 I)/eps-(5.159456117547809+1.098276928923919 I) eps+(10.022754018986179+0.452950734855719 I) eps^2-(21.51327803287577+1.52072377039999 I) eps^3+(42.12813453256176+0.21196298305913 I) eps^4,j[a,1,0,1,0,1,0,1,-1,0]->(-11.209891267339379-2.263692682574191 I)+2.290000000000000/eps^2+(3.303065413683626+9.581924751194181 I)/eps+(28.74474605463148+6.57822709923696 I) eps-(26.24525034980072+4.29648327696620 I) eps^2+(134.24416662384005+6.99025216983397 I) eps^3-(83.39823143203926+3.84893374247631 I) eps^4,j[a,0,1,1,1,0,1,0,0,0]->2.406341266311079+0.5000000000000000/eps^2+2.436912067728243/eps+9.480406428001740 eps+0.9156051600540190 eps^2+26.37055127187188 eps^3-19.85468383782080 eps^4,j[a,0,1,1,1,0,1,0,0,-1]->2.723808454042845+0.3700000000000000/eps^2+2.493314930118900/eps+11.15217251460116 eps+3.649703638992186 eps^2+32.40845626749347 eps^3-13.23755774059354 eps^4,j[a,0,1,1,0,1,0,1,0,0]->1.999128889932769+0.5000000000000000/eps^2+2.436912067728243/eps+9.256100385853302 eps-0.9013185755959718 eps^2+26.52284048773604 eps^3-25.24023058728468 eps^4,j[a,0,1,1,0,1,0,1,0,-1]->3.670328491673584+0.1525000000000000/eps^2+0.6395081806571140/eps+3.361409642817783 eps+14.75513978391568 eps^2+2.353697217505884 eps^3+42.28249597452636 eps^4,j[a,0,1,0,1,1,1,0,0,0]->2.283479703901954+0.5000000000000000/eps^2+0.01432451318538452/eps-1.371480961896494 eps+7.645863789503313 eps^2-9.563417157505256 eps^3+26.66210469834358 eps^4,j[a,0,1,0,1,1,1,0,0,-1]->3.271035511442955+0.2450000000000000/eps^2+1.787978833373921/eps+12.46064022437021 eps+17.68754871145044 eps^2+58.16512639083609 eps^3+76.31013687971251 eps^4,j[a,0,1,0,1,1,0,1,0,0]->2.130441826678126+0.5000000000000000/eps^2+0.01432451318538452/eps-1.287839574777132 eps+6.887339003474209 eps^2-8.705234110938937 eps^3+23.76614363616238 eps^4,j[a,0,1,0,1,1,0,1,0,-1]->3.412989399238431+0.2450000000000000/eps^2+1.917978833373921/eps+12.77147638603014 eps+18.08113965669320 eps^2+58.29787687089011 eps^3+77.36678207007031 eps^4,j[a,0,1,0,1,0,1,1,0,0]->(-1.299007152391965+8.655290842436693 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps-(0.05752758424913-14.29362035435160 I) eps-(22.11039497776776-16.76091551051778 I) eps^2-(0.07327485155638-16.91501675753814 I) eps^3-(66.08390920781864-15.57368547409964 I) eps^4,j[a,0,1,0,1,0,1,1,0,-1]->(-1.407263140136968+13.347500007219518 I)+0.7475000000000000/eps^2+(4.653896266312475+4.696681017116741 I)/eps-(1.15053887364310-22.59226036083057 I) eps-(32.07442930121181-27.15780809188850 I) eps^2-(6.94105452055025-27.75354583429297 I) eps^3-(93.62972331262207-25.55715389474569 I) eps^4,j[a,0,1,0,0,1,1,1,0,0]->(-1.616338534293186+8.325462478830391 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(0.269881825795063+13.377101323707218 I) eps-(22.09176780007187-15.26053712335147 I) eps^2+(2.79463127432170+15.21066772835478 I) eps^3-(66.37179752405813-13.97079805029960 I) eps^4,j[a,0,1,0,0,1,1,1,0,-1]->(1.787912328883572+5.608314731523434 I)+0.2225000000000000/eps^2+(0.935858754855553+1.398008730847458 I)/eps-(3.896688702652182-11.998447537796308 I) eps-(5.26426845681218-18.08169863524114 I) eps^2-(28.11539024365342-21.94981851609755 I) eps^3-(10.60229820403553-23.35724754956807 I) eps^4,j[a,0,0,1,1,1,0,1,0,0]->(3.508828808919097+0.602410330680161 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(2.084797692982751-2.330486635608920 I) eps+(9.720874946996451+4.115488517523012 I) eps^2-(20.49843964765956-4.24631596170146 I) eps^3+(35.66096881538948+2.64544490439174 I) eps^4,j[a,0,0,1,1,1,0,1,0,-1]->(2.940463732202270-0.973128260794806 I)+0.3550000000000000/eps^2+0.5090994882741344/eps+(6.001284623768654-3.806121700841311 I) eps+(25.86908955560533-6.84440619039575 I) eps^2+(43.38228991658658-7.31194256115210 I) eps^3+(119.87663096539613-4.95446635004051 I) eps^4,j[a,0,0,1,1,1,0,1,-1,0]->(16.67746867398480+3.64603812722571 I)+2.465000000000000/eps^2+1.583119850003946/eps-(3.39119057931776-13.94598270789847 I) eps+(35.31784592651011+24.14660021565988 I) eps^2-(78.99334943464577-23.91310722247687 I) eps^3+(117.62270377809633+13.25206510547419 I) eps^4,j[a,0,0,1,1,0,1,1,0,0]->(-1.227941665278933+12.693969718269217 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps-(14.45929380201317-19.90886486164839 I) eps-(45.34291103994491-7.33206809205293 I) eps^2-(33.15127509128694+23.13522278638393 I) eps^3-(45.73715000559949+46.38175547413632 I) eps^4,j[a,0,0,1,1,0,1,1,0,-1]->(2.582688923521921-12.148983210192699 I)-0.2825000000000000/eps^2-(1.691293103665200+2.466150233067988 I)/eps+(27.44593303558790-15.85782665493392 I) eps+(53.72974049170050+11.62880883199675 I) eps^2+(56.42927616692594+65.63180078249347 I) eps^3-(4.06842927729385-104.25127161666620 I) eps^4,j[a,0,0,1,1,0,1,1,-1,0]->(0.69939344839597+86.73266784700284 I)+3.800000000000000/eps^2+(22.35973440711341+20.73451151369264 I)/eps-(86.2378572088278-146.1277540070911 I) eps-(278.9060465023987-86.3483676185288 I) eps^2-(247.9573495138418+90.9755374305234 I) eps^3-(304.3578826213989+236.0532784282550 I) eps^4,j[a,0,0,1,1,0,1,1,-1,-1]->(20.27137677527730-101.53629140682126 I)-1.799272222222222/eps^2-(17.29708620711249+22.03558465788433 I)/eps+(179.0571617643320-157.3959446688824 I) eps+(445.0468411929617-22.0627939484865 I) eps^2+(490.2745422467783+290.9748915708539 I) eps^3+(476.8399359244867+532.0923874249022 I) eps^4,j[a,1,1,1,1,1,0,0,0,0]->(1.394278684737666-4.141303537742763 I)-(0.138813891563287+3.806497604012920 I)/eps-(4.125864468464506+9.039963743214006 I) eps-(4.411925183509878+8.978233919564993 I) eps^2-(14.07864227874918+12.02531687225548 I) eps^3-(12.76702264038843+8.96542337398641 I) eps^4,j[a,1,1,1,1,0,0,1,0,0]->(3.607773615506383-7.249763544304097 I)-(0.138813891563287+3.806497604012920 I)/eps-(0.681261179253702+13.943097561319016 I) eps+(1.60014560090200-19.53456103582050 I) eps^2-(23.23538086443980+29.23443554709803 I) eps^3-(11.32514700760179+37.85118601933048 I) eps^4,j[a,1,1,1,0,1,1,0,0,0]->(3.607773615506383-7.249763544304097 I)-(0.138813891563287+3.806497604012920 I)/eps-(0.681261179253702+13.943097561319016 I) eps+(1.60014560090200-19.53456103582050 I) eps^2-(23.23538086443980+29.23443554709803 I) eps^3-(11.32514700760179+37.85118601933048 I) eps^4,j[a,1,1,1,0,0,1,1,0,0]->(12.91111753935380-16.68748877413371 I)-(0.138813891563287+3.806497604012920 I)/eps+(51.29853602256432-21.04993842304053 I) eps+(99.24726135926731-6.35336016625544 I) eps^2+(145.4035289172315+11.8309337128955 I) eps^3+(200.8137650714211+14.1236334108341 I) eps^4,j[a,1,1,1,1,0,1,0,0,0]->(2.308940109666851-5.542451071432110 I)-(0.138813891563287+3.806497604012920 I)/eps-(4.159354246184790+12.258674456477989 I) eps-(0.45501132226621+15.61204853052371 I) eps^2-(21.93166469434241+22.24783031231384 I) eps^3-(2.17605773526558+23.60208196633815 I) eps^4,j[a,1,1,1,1,0,1,0,0,-1]->(0.424190672754375-11.318224816568880 I)-(1.135801086954746+5.730333836140394 I)/eps-(10.33664000372022+24.17664922844181 I) eps-(11.34564744605974+34.59831738210958 I) eps^2-(44.99391607305444+48.63421867579424 I) eps^3-(32.19305501593194+56.22327357064216 I) eps^4,j[a,1,1,1,1,0,1,0,-1,0]->(9.55171643109666-21.23916599841716 I)+0.5000000000000000/eps^2+(1.639912173772266-13.722160144418079 I)/eps-(5.73603153328960+45.90373224059678 I) eps-(4.27127937744986+59.30788099672639 I) eps^2-(51.91124684886966+83.39565476500510 I) eps^3-(38.55157495368316+89.25373804174811 I) eps^4,j[a,1,1,1,0,1,0,1,0,0]->(2.381269625625778-5.097520685805815 I)-(0.138813891563287+3.806497604012920 I)/eps-(4.087441214800678+11.210443028127432 I) eps+(0.133535703330726-13.502606328575772 I) eps^2-(20.67943634972366+19.16002193052373 I) eps^3+(0.51500012437659-19.41898066801041 I) eps^4,j[a,1,1,1,0,1,0,1,0,-1]->(-1.808109066981137-6.752114923543319 I)-(1.135905165146100+1.666765784832353 I)/eps-(5.58715310200460+13.57463170213738 I) eps-(10.18187734348578+23.24845261053055 I) eps^2-(24.43095893952460+32.63730000901662 I) eps^3-(30.95269166777649+42.37167316882854 I) eps^4,j[a,1,1,1,0,1,0,1,-1,0]->(10.05627402930877-18.56343940690583 I)+0.5000000000000000/eps^2+(1.639912173772266-13.722160144418079 I)/eps-(7.35669752633576+40.92057611196453 I) eps-(1.95172154749718+49.60254742973135 I) eps^2-(53.40962538878929+70.33160423236600 I) eps^3-(24.27702971937392+71.51557484358304 I) eps^4,j[a,1,1,0,1,0,1,1,0,0]->(-5.542676614531826-4.903180580393779 I)-(0.05093300451507+17.83615182740573 I) eps-(2.75800615301904+36.99851023385769 I) eps^2+(41.88311461058535-54.92055578981281 I) eps^3+(19.89070146059521-66.73595204064204 I) eps^4,j[a,1,1,0,1,0,1,1,0,-1]->(-0.864795629346282+5.991851625016548 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps+(5.183824744308150+5.021316980176612 I) eps-(13.921425055204945+1.199506980236657 I) eps^2+(30.51130913330052-7.16071099978762 I) eps^3-(40.09761169255445+9.87957319253891 I) eps^4,j[a,1,1,0,1,0,1,1,-1,0]->(-15.23649841781720-3.78319870639663 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps-(2.26128405500998+32.52681150139437 I) eps-(30.92828370509047+84.70763474850146 I) eps^2+(102.2020446029397-142.3169426159606 I) eps^3-(2.2595161270394+190.5076418962370 I) eps^4,j[a,0,1,1,0,1,1,1,0,0]->(-5.365178149499802-4.612312733476599 I)+(0.10402426361557-16.52754796240221 I) eps-(3.35464583635975+33.95550353814576 I) eps^2+(39.32218315148016-50.04650300926217 I) eps^3+(14.54070042268230-60.65300297290695 I) eps^4,j[a,0,1,1,0,1,1,1,0,-1]->(6.658696368666981+11.878397248903656 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps+(3.29766009340406+24.11495907551662 I) eps-(7.93974948051805-33.32944217653930 I) eps^2-(21.09098562561997-35.08169040832692 I) eps^3-(32.20772335080459-29.45503424968386 I) eps^4,j[a,0,1,1,0,1,1,1,-1,0]->(-38.41665338725820-23.28088300196362 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(6.06993235335066-96.18737220661399 I) eps-(39.7337347824343+199.7218028929754 I) eps^2+(281.8387900461260-281.6707731497077 I) eps^3+(5.6029425868068-316.7745893694372 I) eps^4,j[a,1,1,0,1,1,1,0,0,0]->(-3.415207046915423-0.695110816708842 I)-(1.146141904125233+2.948730782757693 I) eps-(12.419598461639606+6.023601876108736 I) eps^2+(10.260978793642150-7.988662100027087 I) eps^3-(36.61623308880253+8.02988882886513 I) eps^4,j[a,1,1,0,1,1,1,0,0,-1]->(3.712250489063146+0.706743385541434 I)+0.5000000000000000/eps^2+2.436912067728243/eps+(8.525584555774892+2.652580501932192 I) eps+(1.495419425484892+4.394353221214546 I) eps^2+(13.048990194004479+3.817454810921990 I) eps^3-(16.54503533612315-0.97297926195442 I) eps^4,j[a,1,1,0,1,1,1,0,-1,0]->(-7.532668851491583-1.777908805383643 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(5.531824716590506+7.696281717414534 I) eps-(30.82576952483918+16.19777730127572 I) eps^2+(14.48204444735510-22.45885247957642 I) eps^3-(86.79918398259126+24.03864727894632 I) eps^4,j[a,1,1,0,1,1,1,-1,0,0]->(5.213147379904921+0.337495543877052 I)+1.000000000000000/eps^2+1.451236580913627/eps+(2.884148542484230+1.323978680848001 I) eps+(11.631771765655765+2.359837186538412 I) eps^2-(6.313014704369660-2.392132755104395 I) eps^3+(28.08554532395286+1.24325888334729 I) eps^4,j[a,1,1,-1,1,1,1,0,0,0]->(-2.897440320175259-1.288351492645027 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(1.768409356077798+5.330201297936546 I) eps-(7.558204339629974+10.433110174214733 I) eps^2+(14.21159236793390-12.81599267714771 I) eps^3-(17.75400815533088+11.20679668101390 I) eps^4,j[a,1,1,0,1,1,1,0,-1,-1]->(12.654952755232104+1.594477889764497 I)+1.370000000000000/eps^2+8.203530985762467/eps+(35.41753951857054+5.89030315957461 I) eps+(22.25671032704363+9.41992963413320 I) eps^2+(95.77120404000195+7.30455070415930 I) eps^3+(34.79741742416843-0.17134617524306 I) eps^4,j[a,1,1,0,1,1,0,1,0,0]->-2.582815313531635+0.1787745107323818 eps-11.69575456393938 eps^2+8.668447191704080 eps^3-39.88346234545608 eps^4,j[a,1,1,0,1,1,0,1,0,-1]->2.052706022739179+0.5000000000000000/eps^2+2.436912067728243/eps+8.068866242171674 eps-0.9106590324978445 eps^2+20.65815611330976 eps^3-22.08430587361001 eps^4,j[a,1,1,0,1,1,0,1,-1,0]->-3.691204990722777+0.5000000000000000/eps^2+0.01432451318538452/eps-2.191378448725561 eps-20.08310383856064 eps^2+4.515433507437634 eps^3-65.18090784150953 eps^4,j[a,1,1,0,1,1,0,1,-1,-1]->9.468362510362135+1.370000000000000/eps^2+7.283530985762467/eps+30.61775682031471 eps+22.73032656261076 eps^2+99.39806614652484 eps^3+50.31390658595715 eps^4,j[a,1,1,0,0,1,1,1,0,0]->(-4.060311726000727-7.484610421566421 I)+(12.24986596417270-22.41144257830771 I) eps+(27.58725916241520-30.03771858729515 I) eps^2+(80.90748229130851-18.61850169926386 I) eps^3+(44.62230061066801+0.48000053442628 I) eps^4,j[a,1,1,0,0,1,1,1,0,-1]->(5.81932240285538+13.16594787118713 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps-(4.13100490875092-23.19395954910497 I) eps-(18.41968705806117-17.76421584417861 I) eps^2-(19.80090605005791+2.46853643876275 I) eps^3+(5.68792847090747-16.73202150727329 I) eps^4,j[a,1,1,0,0,1,1,1,-1,0]->(-12.77109037811923-11.64574551696679 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(29.85117908311367-48.65853137715525 I) eps+(47.60035814669245-76.48803963304382 I) eps^2+(219.2557614388624-62.8982876126432 I) eps^3+(77.25815324581629-30.09885188746312 I) eps^4,j[a,1,1,0,-1,1,1,1,0,0]->(7.54703803975497+21.50188398274198 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps-(19.48276598594480-51.79937838418707 I) eps-(69.68462043936338-63.98728901190608 I) eps^2-(136.8909354462881-40.1492564058591 I) eps^3-(140.28649405235453-4.46429578028856 I) eps^4,j[a,1,1,-1,0,1,1,1,0,0]->(-7.222207435187888-2.002968766144389 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(19.82207187009316-16.59117454534800 I) eps+(22.08080339332669-16.70656050504029 I) eps^2+(119.89686816574490+18.87980139836521 I) eps^3-(22.35143249552046-69.02493912244119 I) eps^4,j[a,1,1,0,0,1,1,1,-1,-1]->(16.37509207459685+23.53669907864930 I)+1.977500000000000/eps^2+(9.198055920992406+5.356415474370597 I)/eps+(0.09780193796158+41.08079656785013 I) eps-(3.79453411409973-30.50467083293782 I) eps^2-(7.609688783826637+1.271375746128243 I) eps^3+(102.87283438119854-9.99853769995761 I) eps^4,j[a,1,1,0,-1,1,1,1,0,-1]->(-6.18060142468453-20.12740015808628 I)-1.385000000000000/eps^2-(6.403736978915842+4.351105825221864 I)/eps+(14.96111595841441-34.35098470932354 I) eps+(48.57789385162964-14.92275938779305 I) eps^2+(44.17145903594740+38.50271554512366 I) eps^3-(3.38702670564153-80.78105322566423 I) eps^4,j[a,1,0,1,1,1,0,1,0,0]->(-0.452093651578983-1.987617330882336 I)+(5.926064011147224+0.962236799403595 I) eps-(6.084536262664967-0.659203220732190 I) eps^2+(16.72427565453456+3.02670430340858 I) eps^3-(33.57639089587532-0.38061216708662 I) eps^4,j[a,1,0,1,1,1,0,1,0,-1]->(-4.848461881068174+1.170092476903181 I)+0.5000000000000000/eps^2+(0.687250126096710+2.851763318807792 I)/eps+(0.7161772041239409+0.7562804978884854 I) eps-(11.824371811138035+2.891606026080931 I) eps^2+(16.22945909069787-2.03255482462555 I) eps^3-(33.41379494490311+2.55677382928713 I) eps^4,j[a,1,0,1,1,1,0,1,-1,0]->(3.013548053405204-5.436638379251178 I)+0.5000000000000000/eps^2+0.01432451318538452/eps+(16.77931587788794+7.31243896033851 I) eps-(8.761025066953820-8.919251981605465 I) eps^2+(27.01853260717110+16.79618253250101 I) eps^3-(67.12405005847224-5.26412633424413 I) eps^4,j[a,1,0,1,1,1,0,1,-1,-1]->(-14.51976888366336+0.97203620753465 I)+2.035000000000000/eps^2+(1.668259911959080+9.581924751194181 I)/eps+(6.224500144642647-4.764180882212568 I) eps-(10.33940417621117+21.99099295033113 I) eps^2+(95.20020125718166-18.67855123673706 I) eps^3+(24.46775863776959-16.97445057491304 I) eps^4,j[a,1,0,1,1,1,-1,1,0,-1]->(-0.986477405473280+1.850867161851087 I)+0.5900000000000000/eps^2+(0.919681420380651+1.967716689977376 I)/eps+(0.307439306815799+2.861364284639081 I) eps-(3.252574959172627-2.505632646941893 I) eps^2+(0.424489648469153+2.842140474972683 I) eps^3-(7.620742541302844-1.357141709888293 I) eps^4,j[a,1,0,1,0,1,1,1,0,0]->(2.661075186238674-3.588218052329595 I)+(16.19555802662745+9.86953193969386 I) eps-(9.31052727815478-24.25240056232406 I) eps^2-(7.09455180728506-22.49377159657830 I) eps^3-(67.65429205204063+3.39185185237161 I) eps^4,j[a,1,0,1,0,1,1,1,0,-1]->(-13.65160856722368+19.95922414440041 I)+1.000000000000000/eps^2+(2.883000137008065+5.993355972397585 I)/eps-(52.89388345095881+7.76245030900177 I) eps-(27.74596027497223+61.15279750895536 I) eps^2+(9.42710765022347-79.55596478532864 I) eps^3+(99.48016997152246-33.44578669742157 I) eps^4,j[a,1,0,1,0,1,1,1,-1,0]->(6.762415492393010-4.725175949596399 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(56.36405074066649+42.39187225967917 I) eps-(45.68392517467250-92.44499961129475 I) eps^2-(8.04184524201504-93.04523909684820 I) eps^3-(287.5061969795577-11.3116807518374 I) eps^4,j[a,1,0,1,0,1,1,1,-1,-1]->(-38.09595636013490+48.36185345389016 I)+2.612500000000000/eps^2+(4.63103984653434+14.74984466634939 I)/eps-(150.4278434891417+37.1210617508796 I) eps-(45.0630818553428+185.1137450651280 I) eps^2+(27.8080874668797-220.2573077960621 I) eps^3+(358.5269347513607-69.8758356676390 I) eps^4,j[a,0,1,1,1,1,1,0,0,0]->-2.677986789785561-0.08038723842569795 eps-12.27223411447473 eps^2+7.742613016192548 eps^3-41.25874289323679 eps^4,j[a,0,1,1,1,1,1,0,0,-1]->3.267678974934012+0.5000000000000000/eps^2+2.436912067728243/eps+8.704232500636555 eps+4.175521241181619 eps^2+19.59268490797974 eps^3-7.764496563726057 eps^4,j[a,0,1,1,1,1,1,0,-1,0]->-16.56819957383752+0.5000000000000000/eps^2+0.01432451318538452/eps+1.136578125085644 eps-76.74933060050056 eps^2+59.96153217592192 eps^3-263.1970251623523 eps^4,j[a,0,1,1,1,1,1,0,-1,-1]->25.85676592874519+3.930000000000000/eps^2+16.84052077253107/eps+62.02101779507740 eps+51.08487101644144 eps^2+157.3327265152529 eps^3+63.21841692923088 eps^4,j[a,0,1,1,1,1,0,1,0,0]->(-3.282165177195469-0.658237937290586 I)-(0.774613837794514+2.758739307732459 I) eps-(11.688827738014615+5.534094477872190 I) eps^2+(11.276723276767420-7.136443388986953 I) eps^3-(35.30490751377585+6.87779326526020 I) eps^4,j[a,0,1,1,1,1,0,1,0,-1]->(4.265768699475571+0.830787790073328 I)+0.5000000000000000/eps^2+2.436912067728243/eps+(8.626825304314723+3.306971052362431 I) eps+(3.550899556599256+6.097172347791597 I) eps^2+(10.723172926744637+6.763211922235012 I) eps^3-(11.272471773394032-4.862487729250646 I) eps^4,j[a,0,1,1,1,1,0,1,-1,0]->(-16.77031293544231-4.07397051614116 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(4.46165556060545+16.90875714894122 I) eps-(55.85407503165043+33.36596510557073 I) eps^2+(64.22706424011540-41.79066346545472 I) eps^3-(164.5105021050328+38.2396710046219 I) eps^4,j[a,0,1,1,1,1,-1,1,0,0]->(4.519193238118688+0.305317108107317 I)+1.000000000000000/eps^2+1.451236580913627/eps+(2.765250195477334+1.173684434968242 I) eps+(8.665449172787350+2.023618162464985 I) eps^2-(4.196929882917367-1.918479865768722 I) eps^3+(18.91116561504395+0.78452927193759 I) eps^4,j[a,-1,1,1,1,1,0,1,0,0]->(-2.921230088134037-1.230633489448408 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(1.374266666156447+5.044603335617436 I) eps-(7.851388965066777+9.735914527230449 I) eps^2+(15.44122120835091-11.68609200687024 I) eps^3-(20.48163191933778+9.81381514744110 I) eps^4,j[a,0,1,1,1,1,0,1,-1,-1]->(31.57678513048516+5.18033061827822 I)+3.930000000000000/eps^2+14.73052077253107/eps+(52.52159284372141+20.50153962048538 I) eps+(51.54548257662133+37.41376894488752 I) eps^2+(74.46973387128394+40.64682453556924 I) eps^3+(77.23358928601299+27.75651262580886 I) eps^4,j[a,0,1,1,1,0,1,1,0,0]->(-4.127403589743721-7.903353014254589 I)+(12.82387950613569-23.97645931739786 I) eps+(30.02034275669256-32.81921373342250 I) eps^2+(86.02046172477482-21.76477286258641 I) eps^3+(52.02289125730850-2.23651904553726 I) eps^4,j[a,0,1,1,1,0,1,1,0,-1]->(4.52552574100219+15.44056644930996 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps-(12.06205547575486-29.43733200283864 I) eps-(43.12937041674906-22.43130978108436 I) eps^2-(55.23788469741778+10.22946785682090 I) eps^3-(42.06043769498862+42.12835353481989 I) eps^4,j[a,0,1,1,1,0,1,1,-1,0]->(-25.33460679008961-36.64076837090344 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(76.6194488530193-121.8196423785460 I) eps+(156.5189647224726-158.3348861409122 I) eps^2+(500.1278196823784-66.7673492540591 I) eps^3+(202.9618260901689+80.4747168917820 I) eps^4,j[a,0,1,1,1,-1,1,1,0,0]->(8.81730372609622+24.00229997837225 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps-(22.57455428938107-60.90134808572946 I) eps-(80.36108785818301-80.73099793589311 I) eps^2-(170.1804031685380-59.9554220708228 I) eps^3-(178.7842861775842-21.6364180522854 I) eps^4,j[a,-1,1,1,1,0,1,1,0,0]->(-6.936016024922377-2.051484727438853 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(20.17967228100494-16.98696489603405 I) eps+(24.60281907260495-17.11069854636340 I) eps^2+(121.75134490599114+19.40952315086980 I) eps^3-(16.33202583183333-71.08105880373805 I) eps^4,j[a,0,1,1,1,0,1,1,-1,-1]->(35.86073215637159+88.49566396443798 I)+6.112500000000000/eps^2+(25.17915824213177+15.25243233317845 I)/eps-(71.2113019113624-183.5122518709667 I) eps-(243.1146601602980-161.4765238559036 I) eps^2-(391.1226594295869+22.1373366446060 I) eps^3-(240.6670382494866+215.9290090255236 I) eps^4,j[a,0,1,1,1,-1,1,1,0,-1]->(-1.36957268940912-14.81612125619256 I)-0.4750000000000000/eps^2-(0.543014487353809+1.492256510455152 I)/eps+(38.18570345569126-27.46754898524121 I) eps+(66.92360937972949-2.33447498404663 I) eps^2+(119.07192928371817+65.48750334821050 I) eps^3-(6.28813810004917-123.51464170115227 I) eps^4,j[a,0,1,0,1,1,1,1,0,0]->(-2.792427712628780-2.202794217811285 I)+(3.035559189687453-5.802476186641145 I) eps-(3.849510461514943+9.129220397068204 I) eps^2+(23.78337500753773-10.02152469813412 I) eps^3-(19.64767888706876+9.45022987165815 I) eps^4,j[a,0,1,0,1,1,1,1,0,-1]->(-2.439441127957801+7.065221348634615 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(0.428101623049427+9.173760164021804 I) eps-(19.82925427192399-7.13273998452096 I) eps^2+(10.570547300093649+3.875989038181672 I) eps^3-(53.38579775968469-0.74313404349072 I) eps^4,j[a,0,1,0,1,1,1,1,-1,0]->(-13.505501375201514-3.470361798346878 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps+(10.12367861351388-17.87746576059346 I) eps-(28.20332476006725+34.20252620994164 I) eps^2+(101.58481664952557-39.48990203445349 I) eps^3-(109.37525404868720+37.92126416989323 I) eps^4,j[a,0,1,-1,1,1,1,1,0,0]->(-3.566327015383211+4.340220929732785 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(0.340768409211659-2.920293928808663 I) eps-(14.48511761415140+1.07032427142957 I) eps^2+(17.48551072786680-2.47246929379458 I) eps^3-(41.44312635634602+2.36216197336794 I) eps^4,j[a,-1,1,0,1,1,1,1,0,0]->(-3.575237928405454+4.340455007720933 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(0.380076442632291-2.890747549033646 I) eps-(14.53676008482040+1.19435925459933 I) eps^2+(17.49576189923720-2.73579637476654 I) eps^3-(41.27650330315760+2.73984064814053 I) eps^4,j[a,0,1,0,1,1,1,1,-1,-1]->(-6.83626862953732+35.30190297206353 I)+2.537500000000000/eps^2+(14.93924263340248+14.40420231670920 I)/eps+(0.18847019026222+51.16106147420593 I) eps-(85.88441948163504-49.54036179469373 I) eps^2+(18.82282953458726+40.20351848902622 I) eps^3-(232.8346469521637-28.5425675577512 I) eps^4,j[a,0,1,-1,1,1,1,1,0,-1]->(-6.37721825933478+26.93228368333064 I)+1.977500000000000/eps^2+(10.70000262118176+10.88561854468863 I)/eps-(1.10014588472217-39.83115102134490 I) eps-(71.62874027844452-39.96300569795978 I) eps^2+(14.16491214735532+34.13061228290822 I) eps^3-(201.0620539889136-25.9722785914526 I) eps^4,j[a,0,0,1,1,1,1,1,0,0]->(-2.192783502653128-3.873582303569633 I)+(9.594910048618810-8.376112964916462 I) eps+(10.701474665986565-4.280713183645697 I) eps^2+(38.34284578933762+10.69083359637414 I) eps^3-(19.10377148781878-23.74999620414752 I) eps^4,j[a,0,0,1,1,1,1,1,0,-1]->(0.345791860989878+14.036782764186443 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps-(15.78862139697279-24.16317920428556 I) eps-(44.93270266584863-14.97659555449632 I) eps^2-(49.89283238525920+14.78053049713260 I) eps^3-(44.94637681819289+41.43213552804446 I) eps^4,j[a,0,0,1,1,1,1,1,-1,0]->(-16.09333841019766-17.82958557623197 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps+(51.65994134196793-47.90331009803697 I) eps+(52.10542967708788-31.98484866206134 I) eps^2+(234.2774604778343+51.1649973074776 I) eps^3-(123.5561704046861-128.0717238788517 I) eps^4,j[a,0,0,1,1,1,1,1,-1,-1]->(14.85304154168197+85.54247625449560 I)+2.855000000000000/eps^2+(18.66979389033119+16.39911365173872 I)/eps-(89.5583372432042-161.9748491051094 I) eps-(244.7026705962537-130.5827312255600 I) eps^2-(357.0496972701450+31.3470598327918 I) eps^3-(231.0494943307252+187.6548575790810 I) eps^4,j[a,1,1,1,1,0,1,1,0,0]->(-7.172975429652939+3.011109589563865 I)-(25.38035647991970+5.03110743915539 I) eps-(40.69738862239092+17.85246910952848 I) eps^2-(59.42713904547297+24.77905590498952 I) eps^3-(91.31969375378035+15.88289011204112 I) eps^4,j[a,1,1,1,1,0,1,1,0,-1]->(6.527999523962077-7.318768219616273 I)-(0.138813891563287+3.806497604012920 I)/eps+(9.234029541314597+1.596975405344918 I) eps-(10.89602739356962-13.47685574461743 I) eps^2-(46.00623027168138-0.64806255018672 I) eps^3-(60.85698580892022+31.68923225388127 I) eps^4,j[a,1,1,1,1,0,1,1,-1,0]->(-29.42756945077754+2.42987659942731 I)-(75.48178783511503+41.84476303827409 I) eps-(110.3631104895314+91.4188359145097 I) eps^2-(123.7467959625235+93.1567005471638 I) eps^3-(285.1716610204832+28.7688658353954 I) eps^4,j[a,1,1,1,1,-1,1,1,0,0]->(14.50638405486358-15.25229269513552 I)-(0.138813891563287+3.806497604012920 I)/eps+(54.36879332838736-15.19435182777559 I) eps+(103.77696806202192-1.23464975358493 I) eps^2+(166.3876363300014+1.6723642736169 I) eps^3+(271.6836280733637-16.2792609632964 I) eps^4,j[a,1,1,1,0,1,1,1,0,0]->(-6.638205257213609+2.832836788423989 I)-(22.93856533257666+5.01978631681617 I) eps-(35.12309268922508+16.71992317364009 I) eps^2-(50.03271565654101+22.05235082884897 I) eps^3-(77.35922088811731+11.99906770123425 I) eps^4,j[a,1,1,1,0,1,1,1,0,-1]->(9.091774642025318-10.610940310205897 I)-(0.138813891563287+3.806497604012920 I)/eps+(20.33134209953361-1.46555410177401 I) eps+(6.47278006786784+15.32031095105602 I) eps^2-(29.79034677552309-13.24025940850329 I) eps^3-(59.95812139643478+14.35607624012708 I) eps^4,j[a,1,1,1,0,1,1,1,-1,0]->(-29.13071033047329+7.61505895225681 I)-(88.26994944705401+26.68819772811861 I) eps-(151.9699100854119+85.9486420509676 I) eps^2-(179.8091373672801+134.2662283849445 I) eps^3-(307.7323582653653+128.2193069343121 I) eps^4,j[a,1,1,1,-1,1,1,1,0,0]->(12.18233198564013-13.20357508022436 I)-(0.138813891563287+3.806497604012920 I)/eps+(42.09082055316096-11.72171078745347 I) eps+(74.15095367269064+0.45728606456212 I) eps^2+(112.79438052572023-1.54352920790530 I) eps^3+(188.3753047052898-23.0552324349513 I) eps^4,j[a,1,1,1,1,1,1,0,0,0]->(-0.931433367838607+2.770136417918829 I)-(3.006790854117922-3.796583988669990 I) eps-(0.906790771848619-7.949359455220552 I) eps^2+(1.525905724251409+10.822842430241772 I) eps^3+(9.56046988308546+16.85869936634045 I) eps^4,j[a,1,1,1,1,1,1,0,0,-1]->(3.518598307225254-5.754196453107430 I)-(0.138813891563287+3.806497604012920 I)/eps-(1.363291942526322+9.405137621448129 I) eps+(2.091640010534726-9.872136184308170 I) eps^2-(18.46374380994312+12.39348139961279 I) eps^3+(2.444002921917137-11.721842167570790 I) eps^4,j[a,1,1,1,1,1,1,0,-1,0]->(-5.359808451091054+10.617679411902459 I)-(10.03215750272335-16.43518692407023 I) eps-(15.20469792338625-33.69573613369631 I) eps^2+(12.46317330622913+45.81792057858366 I) eps^3-(8.04358285512934-67.78595142467831 I) eps^4,j[a,1,1,1,1,1,1,-1,0,0]->(1.520549436498855-4.331515600557633 I)-(0.138813891563287+3.806497604012920 I)/eps-(3.810553608584261+9.173853640582109 I) eps-(4.637669882041060+8.853162382065666 I) eps^2-(15.42484932800726+11.82451782488713 I) eps^3-(15.25041899523707+8.79437020853805 I) eps^4,j[a,1,1,1,1,1,1,-1,0,-1]->(0.204751592442656-3.618242381776609 I)+(0.086168690960593-1.703539536820031 I)/eps-(1.615100851877383+9.858199551325227 I) eps-(3.29070288655538+16.40224327162355 I) eps^2-(9.38160780736209+25.80337022355023 I) eps^3-(18.01690380098310+33.21191272697585 I) eps^4,j[a,1,1,1,1,1,0,1,0,0]->(-0.900370647026324+2.598152334716907 I)-(2.865313695292467-3.219628839520020 I) eps-(0.757876464022793-6.735110183722259 I) eps^2+(1.359978886123265+8.793969386009715 I) eps^3+(8.60936158008183+13.92229026519201 I) eps^4,j[a,1,1,1,1,1,0,1,0,-1]->(3.441892461459726-5.287735785326353 I)-(0.138813891563287+3.806497604012920 I)/eps-(1.626714330342161+8.417659820288509 I) eps+(2.082451011625982-7.874265766771170 I) eps^2-(18.37808937347762+9.57858784704488 I) eps^3+(2.847212383473253-8.357093796752002 I) eps^4,j[a,1,1,1,1,1,0,1,-1,0]->(-6.593464507141648+8.229593469137076 I)-(10.622395371678520-7.860659893943269 I) eps-(13.05673987755746-16.95362592696038 I) eps^2+(19.53010376662263+22.85485728028631 I) eps^3+(0.44445624137780+42.02701500409404 I) eps^4,j[a,1,1,1,1,1,-1,1,0,0]->(1.646882534436465-3.591471012839096 I)-(0.138813891563287+3.806497604012920 I)/eps-(3.749007430943085+7.745261201350243 I) eps-(3.679444664674978+6.322676730912684 I) eps^2-(13.56769052765312+8.81470904662461 I) eps^3-(11.423309872280601+5.348347987500567 I) eps^4,j[a,1,1,1,1,1,-1,1,0,-1]->(0.664608154718981-7.443004269998539 I)-(0.261074194330334+3.092647444236248 I)/eps-(3.05836765658331+15.76271728718073 I) eps-(5.94992961177851+24.94032663209839 I) eps^2-(19.80247343804846+35.35955530905762 I) eps^3-(26.02255338677277+43.39982574422915 I) eps^4,j[a,1,0,1,1,1,1,1,0,0]->(-1.934950108337886-0.427684369412554 I)-(2.388046954654011+8.037576049121924 I) eps+(10.10153822388794-13.72409391112385 I) eps^2+(24.03283327996005-3.75175370323181 I) eps^3+(23.38779535764532+15.58038123576155 I) eps^4,j[a,1,0,1,1,1,1,1,-1,-1]->(12.583385667643976+6.046722970530911 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(31.59398459831287+73.99979880257030 I) eps-(104.3979384796323-112.7047603818387 I) eps^2-(132.46069596249551-47.11393734599754 I) eps^3-(291.0407035051114+102.1956662021218 I) eps^4,j[a,0,1,1,1,1,1,1,0,0]->(0.751508075988534+3.448043506696220 I)-(4.910108087212729-11.440664951084915 I) eps-(18.82145056556400-16.33743017773055 I) eps^2-(34.83256509776748-11.43824606304394 I) eps^3-(41.64373236493129-1.73695289476573 I) eps^4,j[a,0,1,1,1,1,1,1,0,-1]->(-4.251706508778857-5.724544536700817 I)+(8.41115289846464-15.35592768354046 I) eps+(12.94677307524733-16.49264122265676 I) eps^2+(49.33359539451032-1.93491080131465 I) eps^3-(5.37944793778711-15.87954378409772 I) eps^4,j[a,0,1,1,1,1,1,1,-1,0]->(1.87995216454910+18.66715710949538 I)-(26.96257480352503-63.05024911029769 I) eps-(119.3418059860687-86.1793783300720 I) eps^2-(188.0709159321124-46.6172314568719 I) eps^3-(265.1441499147992+25.7732913039678 I) eps^4,j[a,-1,1,1,1,1,1,1,0,0]->(-1.574053210094715+3.551572690271436 I)-(5.930563948879866-12.697422251667075 I) eps-(37.40227456199857-14.12068055906559 I) eps^2-(35.70624825497866+3.29963132197150 I) eps^3-(83.40787366375346+30.81555274735344 I) eps^4,j[a,0,1,1,1,1,1,1,-1,-1]->(-27.43233138652155-26.44393732538692 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(47.31521659640811-85.53224881711933 I) eps+(63.09837895046955-102.14294386642984 I) eps^2+(312.9732202591313-24.7402927824158 I) eps^3-(43.91268559025221-80.07318227699274 I) eps^4,j[a,-1,1,1,1,1,1,1,0,-1]->(-9.587392769508658-2.840549251699677 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(13.93488637303398-20.47354344236641 I) eps+(8.82379594198704-29.64042416900731 I) eps^2+(106.83845276417086-10.30752453199483 I) eps^3-(30.99346046862023-21.05795356463997 I) eps^4,j[a,-1,1,1,1,1,1,1,-1,0]->(-22.44542788797777+21.03064762181117 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(26.22207238642904-70.93369432159199 I) eps-(265.5358014646269-76.8187274973806 I) eps^2-(141.7002025451731+24.2873996909129 I) eps^3-(663.1933499032176+187.4441646819919 I) eps^4,j[a,0,1,1,1,1,1,1,0,-2]->(9.86394757398621+18.46723239064000 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps-(12.78890023634282-39.34797709988908 I) eps-(35.57034987209916-40.48345516908694 I) eps^2-(88.31403515480534-10.93068852258477 I) eps^3-(27.64022375525625+25.35985782949455 I) eps^4,j[a,0,1,1,1,1,1,1,-2,0]->(-17.55546923272830+101.47907086617733 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(138.6436285826951-347.3615501965823 I) eps-(802.7766215333066-458.6867907639567 I) eps^2-(950.1867745677647-183.6309802677104 I) eps^3-(1893.365144879141+309.198656561909 I) eps^4,j[a,-2,1,1,1,1,1,1,0,0]->(-12.37058299893836+7.32807174761458 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(4.57325902062110-18.63263405302159 I) eps-(95.16525236235586-16.65603896858484 I) eps^2-(7.14041218011634+12.86902004624528 I) eps^3-(257.0124193161882+59.2891263422125 I) eps^4,j[a,-1,1,1,1,1,1,1,-1,-1]->(-59.80942882066905+28.60294983306243 I)+5.752500000000000/eps^2+(37.69041520356249+34.60464307929157 I)/eps+(72.52813154433154-62.20271218458907 I) eps-(39.9323094329285+136.3390222046923 I) eps^2+(648.7490849337254-52.1886306450231 I) eps^3-(361.1193116267300-120.2767714166146 I) eps^4,j[a,1,1,0,1,1,1,1,0,0]->(0.739169140793855+3.473521539279742 I)-(5.060279139827373-11.551132334361275 I) eps-(19.43851192200863-16.44959809230567 I) eps^2-(36.23250890524167-11.09428701378494 I) eps^3-(43.71522330962489-0.24640237916912 I) eps^4,j[a,1,1,0,1,1,1,1,0,-1]->(-4.204274894221939-3.670446605138939 I)+(3.855224838848767-8.816493133968424 I) eps-(2.562928616898803+8.777957325171813 I) eps^2+(21.71297606911326-1.99058632963008 I) eps^3-(36.92907807996753-2.10594362301106 I) eps^4,j[a,1,1,0,1,1,1,1,-1,0]->(-0.667695140832219+7.047292708909655 I)-(9.43844934983986-25.91087773301007 I) eps-(54.22741048136069-39.40710386421880 I) eps^2-(74.30508090941430-30.96260167642531 I) eps^3-(145.9281415215166-9.3826612243536 I) eps^4,j[a,1,1,-1,1,1,1,1,0,0]->(-1.616565322210895+3.571818139281982 I)-(6.234716799985005-12.693279751693818 I) eps-(38.32216616618619-13.68178607887829 I) eps^2-(37.25566052006976+5.07475380614707 I) eps^3-(84.80196695224238+34.79702784872550 I) eps^4,j[a,1,1,0,1,1,1,1,-1,-1]->(-11.082646444399567+1.172663664034611 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(4.468750010557667-3.104025494737983 I) eps-(37.80109302403715+0.75921349577749 I) eps^2+(25.34800702029477+8.82203474270272 I) eps^3-(169.2526617813330-5.1246114012448 I) eps^4,j[a,1,1,-1,1,1,1,1,0,-1]->(-12.682435224300040-2.563975682350111 I)+0.5000000000000000/eps^2+(3.195750010911355+3.141592653589793 I)/eps+(10.79785650100995-16.85495012396635 I) eps-(18.58600732126642+26.86126587218296 I) eps^2+(88.28550853874769-20.17677116925673 I) eps^3-(97.74750051137363+10.14178380353820 I) eps^4,j[a,1,1,-1,1,1,1,1,-1,0]->(-4.69701463868719+15.05263529252679 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(19.48336031483550-38.66415801807128 I) eps-(105.70816435142008-37.58257069449642 I) eps^2-(99.60747830777763+13.89473435944001 I) eps^3-(227.8127458551334+93.8812963164496 I) eps^4,j[a,1,1,0,1,1,1,1,0,-2]->(3.780353061900319+11.402326222140095 I)+1.000000000000000/eps^2+(4.632662078639597+3.141592653589793 I)/eps-(4.48670181038701-19.32968387036396 I) eps-(26.17905909626879-13.11934673025318 I) eps^2-(26.44754989514191+8.80334642800143 I) eps^3-(31.71095526919516+31.21492992905730 I) eps^4,j[a,1,1,0,1,1,1,1,-2,0]->(-17.87476244185072+14.41856131870503 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(10.29168442285708-53.63960469932236 I) eps-(183.7067736154125-85.2934993858889 I) eps^2-(92.76579572469926-76.31309055628712 I) eps^3-(582.9941100471067-36.5604108088503 I) eps^4,j[a,1,1,-2,1,1,1,1,0,0]->(-12.44191157371475+7.33870853849588 I)+1.000000000000000/eps^2+(2.210074524096739+3.141592653589793 I)/eps-(5.04341215896622-18.51020735555233 I) eps-(96.48609817685704-15.59443277894086 I) eps^2-(8.99567833548144+16.40816938024985 I) eps^3-(257.7128788892827+66.4950615807150 I) eps^4,j[a,1,1,0,1,1,1,1,-1,-2]->(14.61556470557074+9.42673366696259 I)+1.215000000000000/eps^2+(4.200787154352590+0.565486677646163 I)/eps-(5.33331747313918-22.26916902488835 I) eps-(7.15768810758586-16.41257167355920 I) eps^2-(71.47001434740621+16.66788445068059 I) eps^3+(44.04823027487919-51.15258824578020 I) eps^4,j[a,1,1,1,1,1,1,1,0,0]->(3.339985005681590+0.695414204314949 I)+(8.698684367766384+7.533884298959835 I) eps+(9.16792088351022+15.21361503891385 I) eps^2+(10.01743968289629+12.42213018745421 I) eps^3+(24.27932983596400-0.13008000216667 I) eps^4,j[a,1,1,1,1,1,1,1,0,-1]->(-3.802979793482529+1.405642174877064 I)-(6.770688671853121+7.135838560289742 I) eps+(7.202776041795151-11.496405383529718 I) eps^2+(24.70075297544855-1.25676252767885 I) eps^3+(32.86969550187518+22.24926338525973 I) eps^4,j[a,1,1,1,1,1,1,1,-1,0]->(12.797692602926567+5.409125170705416 I)+(28.08796409587116+36.40992015210443 I) eps+(20.46203081175654+68.44585537419326 I) eps^2+(12.73835635429349+56.09511687955558 I) eps^3+(60.14094694832267+5.15439576806982 I) eps^4,j[a,1,1,1,1,1,1,1,-1,-1]->(-16.44621648766014-1.53239156754470 I)-(9.98874430597877+39.48535564138473 I) eps+(46.77779654283041-50.04064069508658 I) eps^2+(144.2313101320917+7.2270033415207 I) eps^3+(115.4981091807657+110.6638604565067 I) eps^4,j[a,1,1,1,1,1,1,1,0,-2]->(11.076794061688423-8.355693571346486 I)-(0.138813891563287+3.806497604012920 I)/eps+(19.98848087513576+11.85841254140541 I) eps-(7.87026470128432-36.84231754375673 I) eps^2-(57.00156371204798-30.16870836588458 I) eps^3-(83.14545394129780+12.66074539342465 I) eps^4,j[a,1,1,1,1,1,1,1,-2,0]->(51.08131516136344+41.20715994032703 I)+(78.6665306988971+208.2291013025896 I) eps-(48.0990309951177-361.0946769267430 I) eps^2-(159.7378262271575-281.5485106250129 I) eps^3-(73.59878151449446-15.35320108635681 I) eps^4,j[a,1,1,1,1,1,1,1,-1,-2]->(49.04227020675932-3.88431460901229 I)+1.000000000000000/eps^2+(3.835662184683621-10.580567490828286 I)/eps+(32.67109879158818+85.34774407501631 I) eps-(78.1460235730929-157.0955565059093 I) eps^2-(329.8209684523279-86.3243003309846 I) eps^3-(265.8874354668992+94.9737966581242 I) eps^4};


(* ::Subsubsection::Closed:: *)
(*(b)*)


loop = {l1,l2};
ext = {p1,p2,p3,p4,p5};
momcon = {p5->-p1-p2-p3-p4};
denom = {l1^2,(l1+p1)^2,(l1+p1+p2)^2,l2^2,(l2-p1-p2-p3-p4)^2,(l2-p1-p2-p3)^2,(l1+l2-p3)^2,(l1+l2)^2,(l1+p4)^2,(l2+p2)^2,(l2+p1)^2};
rep = {p1^2->msq,p2^2->0,p3^2->0,p4^2->0,p1*p2->(-msq+s12)/2,p1*p3->(-s12-s23+s45)/2,p1*p4->(-s15+s23-s45)/2,p2*p3->s23/2,p2*p4->(s15-s23-s34)/2,p3*p4->s34/2};
num = {s12->10/3,s23->23/8,s34->-73/20,s45->87/10,s15->-7/5,msq->1};
etaposi = {1};
mi = {142 -> 195};
results = {j[b,1,0,0,1,0,1,0,0,0,0,0]->0,j[b,1,0,0,1,0,0,1,0,0,0,0]->0,j[b,0,1,0,1,0,0,1,0,0,0,0]->(-2.483282338268997-5.484697174392181 I)-0.8729166666666667/eps+(8.47835152280068-15.60292310139033 I) eps+(30.84475130167957-18.90466811086634 I) eps^2+(69.41022845506278-11.52294983279959 I) eps^3+(110.14114768695904-2.61701900222151 I) eps^4,j[b,0,1,0,1,0,0,0,1,0,0,0]->(-1.336392167549234-1.570796326794897 I)-0.2500000000000000/eps-(0.132102333717142+8.396799631775225 I) eps+(12.03058821787183-21.50087456245556 I) eps^2+(47.30152768403412-34.90703900718554 I) eps^3+(113.84496331727385-40.13940404442054 I) eps^4,j[b,0,1,0,0,1,0,1,0,0,0,0]->0.9821212388575633+0.1562500000000000/eps+4.020984111063333 eps+12.33543656592471 eps^2+32.74997137794547 eps^3+77.48799594427151 eps^4,j[b,0,1,0,0,1,0,0,1,0,0,0]->1.635418468934078+0.3500000000000000/eps+5.913871031646955 eps+15.72044336993142 eps^2+39.06833302635936 eps^3+85.47942227539942 eps^4,j[b,0,1,0,0,0,1,0,1,0,0,0]->(-2.324051762470658-4.516039439535328 I)-0.7187500000000000/eps+(6.13201587127453-14.60244788708046 I) eps+(27.94894880006801-20.90010494479052 I) eps^2+(67.52888281547804-16.55208745897454 I) eps^3+(114.88560906232088-7.14793379112548 I) eps^4,j[b,0,0,1,1,0,0,1,0,0,0,0]->(-2.216156696054992-13.665928043115601 I)-2.175000000000000/eps+(28.79708964784179-13.92452319106038 I) eps+(30.17479155407743+1.10104581911396 I) eps^2+(73.10282904728875+6.35442644703883 I) eps^3+(62.83416501851730+0.49735779812137 I) eps^4,j[b,0,0,1,1,0,0,0,1,0,0,0]->(-2.448019217954219-5.235987755982989 I)-0.8333333333333333/eps+(7.87027353597188-15.38135838194321 I) eps+(30.18695781870201-19.45245002263011 I) eps^2+(69.03026066268881-12.74031333996075 I) eps^3+(111.42460630578163-3.59906065178919 I) eps^4,j[b,0,0,1,0,1,0,0,1,0,0,0]->2.514954330694922+0.9125000000000000/eps+8.922561005360525 eps+18.19596988414701 eps^2+47.13409088263983 eps^3+87.02860899110047 eps^4,j[b,1,0,0,0,1,0,1,0,0,0,0]->1.830309921969717+0.4291666666666667/eps+6.469397674194091 eps+16.48081891473965 eps^2+40.62475448330993 eps^3+86.80045124300603 eps^4,j[b,1,0,0,0,1,0,1,0,0,0,-1]->7.326323882106560+1.717858796296296/eps+25.89556124587135 eps+65.96905571149953 eps^2+162.6118644734711 eps^3+347.4429173365880 eps^4,j[b,1,0,0,0,0,1,1,0,0,0,0]->(-2.448019217954219-5.235987755982989 I)-0.8333333333333333/eps+(7.87027353597188-15.38135838194321 I) eps+(30.18695781870201-19.45245002263011 I) eps^2+(69.03026066268881-12.74031333996075 I) eps^3+(111.42460630578163-3.59906065178919 I) eps^4,j[b,1,0,0,0,0,1,1,0,0,0,-1]->(-27.09821273207656-57.95947557664503 I)-9.224537037037037/eps+(87.1195556690220-170.2630920890102 I) eps+(334.1528525209098-215.3278148338361 I) eps^2+(764.1266353911525-141.0281907215100 I) eps^3+(1233.4084892459439-39.8396019371665 I) eps^4,j[b,1,0,0,0,0,1,0,1,0,0,0]->(-2.216156696054992-13.665928043115601 I)-2.175000000000000/eps+(28.79708964784179-13.92452319106038 I) eps+(30.17479155407743+1.10104581911396 I) eps^2+(73.10282904728875+6.35442644703883 I) eps^3+(62.83416501851730+0.49735779812137 I) eps^4,j[b,1,0,0,0,0,1,0,1,0,0,-1]->(-18.72652408166468-115.47709196432682 I)-18.37875000000000/eps+(243.3354075242631-117.6622209644602 I) eps+(254.9769886319543+9.3038371715130 I) eps^2+(617.7189054495899+53.6949034774781 I) eps^3+(530.9486944064712+4.2026733941256 I) eps^4,j[b,1,1,0,1,0,1,0,0,0,0,0]->(-17.15141330928250+4.28667580963835 I)+1.000000000000000/eps^2+(0.682245644536396+6.283185307179586 I)/eps-(12.08359506164002+25.08210362144871 I) eps+(17.96506487221947-19.51307436673775 I) eps^2+(18.90084574934832+0.42457599608496 I) eps^3+(7.058182471941456+10.441952480345646 I) eps^4,j[b,1,1,0,1,0,0,0,1,0,0,0]->(-3.744971835213417+12.081210283165759 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(24.45748343689509-17.81135022958544 I) eps-(58.51129071445275-5.31145432700440 I) eps^2-(85.78534358244533+24.44230893271555 I) eps^3-(120.90830150792212+50.68448644634239 I) eps^4,j[b,1,1,0,0,0,1,1,0,0,0,0]->(-5.359124716277685+12.081210283165759 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(27.70286258977243-7.66932856374084 I) eps-(38.40348345069600+15.07986428258142 I) eps^2-(38.81602951053167+31.56488533236495 I) eps^3-(42.28836035867670+23.90657957230255 I) eps^4,j[b,1,0,1,1,0,1,0,0,0,0,0]->(-17.24804325439591-3.27810842474617 I)+1.000000000000000/eps^2-(0.521727159789540-6.283185307179586 I)/eps+(8.76984498122494-25.68924747281886 I) eps+(19.97156985967613+11.96438335077791 I) eps^2-(6.459015651806965-5.042125815285564 I) eps^3-(0.674289590664618-3.326648714669991 I) eps^4,j[b,1,0,1,1,0,0,0,1,0,0,0]->(-6.925381417741922+4.516426048781235 I)+0.5000000000000000/eps^2+(0.718811530772531+3.141592653589793 I)/eps-(11.028928508846519+2.171752530170820 I) eps-(14.24989436078147+9.86301701639065 I) eps^2-(4.727529187049051+9.306845614891160 I) eps^3-(33.46814454803299+3.07259239475511 I) eps^4,j[b,1,0,1,0,1,0,1,0,0,0,0]->(-4.544236644221866+3.211359957552534 I)+0.5000000000000000/eps^2+(0.718811530772531+3.141592653589793 I)/eps-(1.419961615143636-6.558552221918927 I) eps-(16.91204589512573-9.50902349580067 I) eps^2-(2.01390883975346-20.44997813339903 I) eps^3-(59.98563551934133-38.24711137462359 I) eps^4,j[b,1,0,1,0,0,1,0,1,0,0,0]->(-8.139123725782850+4.516426048781235 I)+0.5000000000000000/eps^2+(0.718811530772531+3.141592653589793 I)/eps-(10.76766320049125+9.79792036675581 I) eps+(3.298886070678869-8.221438669657064 I) eps^2-(6.839226059483848-0.599047559773958 I) eps^3-(12.352288630529829-5.261530010685214 I) eps^4,j[b,0,1,0,1,0,1,1,0,0,0,0]->(-6.658672713213905-1.511349166347821 I)+0.5000000000000000/eps^2-(0.240538690562071-3.141592653589793 I)/eps+(2.294134948220722-0.495972316583481 I) eps-(16.32925873755433+5.47408284567794 I) eps^2+(19.43378484713984-0.31949362026292 I) eps^3-(61.32411862251181+2.27455759002531 I) eps^4,j[b,0,0,1,1,0,1,0,1,0,0,0]->(-6.630646688402604-1.511349166347821 I)+0.5000000000000000/eps^2-(0.240538690562071-3.141592653589793 I)/eps+(2.284741861441924-0.319879609270463 I) eps-(16.71832425915330+5.53310135051554 I) eps^2+(19.51705200182930-0.44677724364197 I) eps^3-(62.02939192217990+2.52802702056442 I) eps^4,j[b,1,1,0,1,0,0,1,0,0,0,0]->(-5.439688805603015+12.081210283165759 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(27.80520167330205-7.16312946140562 I) eps-(37.28430959714457+15.72287970856494 I) eps^2-(37.23387731361646+31.19422180386447 I) eps^3-(40.06004002301634+22.42736797259675 I) eps^4,j[b,1,1,0,1,0,0,1,0,0,-1,0]->(-12.43393396524429+21.23979487016612 I)+1.010416666666667/eps^2+(3.380418343844819+6.348635154129374 I)/eps-(51.29373675836494-5.41997874327704 I) eps-(57.45433011721023+42.78355591206048 I) eps^2-(34.93560179338183+69.79133086559938 I) eps^3-(16.89711098193089+46.88953789922453 I) eps^4,j[b,1,1,0,0,1,0,1,0,0,0,0]->(-1.563532701119648+7.737202751075463 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(3.300115784977820-12.553729228240395 I) eps-(14.55007890530457-15.10072240030017 I) eps^2-(8.12675859019478-16.87798839970919 I) eps^3-(34.09528994071758-17.52842401368566 I) eps^4,j[b,1,1,0,0,1,0,1,0,0,0,-1]->(-10.12511013760547+41.51744079375847 I)+2.702083333333333/eps^2+(9.89000534426130+16.97769029877484 I)/eps-(22.07569499276690-66.85670109298535 I) eps-(85.56124079466965-79.60956158704620 I) eps^2-(55.86708218100368-88.21867480382074 I) eps^3-(198.4366029330193-90.9152974257436 I) eps^4,j[b,1,1,0,0,1,0,0,1,0,0,0]->(-1.309030736167482+9.330844129447215 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(5.44502573000187-18.77398366930374 I) eps-(20.79532496664653-32.24662745591358 I) eps^2-(28.61176467995481-57.25533203110933 I) eps^3-(73.88271193910223-106.86084874918264 I) eps^4,j[b,1,1,0,0,1,0,0,1,0,0,-1]->(-4.30392749541519+29.84930783109887 I)+1.650000000000000/eps^2+(6.370188305824942+10.367255756846318 I)/eps-(15.82169312312676-57.74117617575278 I) eps-(60.34590858088336-94.46222060429933 I) eps^2-(68.0183962545505-161.3411324655635 I) eps^3-(182.1903178431702-294.0620064073240 I) eps^4,j[b,1,1,0,0,0,1,0,1,0,0,0]->(-8.69143775556691+12.08121028316576 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(30.99699989044620+13.26821176364417 I) eps+(6.81739410026501-35.77753937000709 I) eps^2+(8.52353356635086-22.96071881059280 I) eps^3+(56.86951800381333+1.16618075376842 I) eps^4,j[b,1,1,0,0,0,1,0,1,0,0,-1]->(-57.43814439892554+95.52321167401531 I)+3.309375000000000/eps^2+(15.20299131793298+20.79341637594744 I)/eps-(243.6678886437713+87.2641132553425 I) eps+(37.1477813776191-273.9754172992798 I) eps^2+(45.6178925654393-194.7769826485799 I) eps^3+(463.1306539213047-10.3625835328869 I) eps^4,j[b,1,0,1,1,0,0,1,0,0,0,0]->(-8.139123725782850+4.516426048781235 I)+0.5000000000000000/eps^2+(0.718811530772531+3.141592653589793 I)/eps-(10.76766320049125+9.79792036675581 I) eps+(3.298886070678869-8.221438669657064 I) eps^2-(6.839226059483848-0.599047559773958 I) eps^3-(12.352288630529829-5.261530010685214 I) eps^4,j[b,1,0,1,1,0,0,1,0,0,0,-1]->(-27.83828042128916+11.37728860957441 I)+1.664583333333333/eps^2+(1.810751721196885+10.458885542576020 I)/eps-(28.24365455118273+37.27965747819164 I) eps+(21.03180621373703-27.74099831902126 I) eps^2-(1.742562197086546-3.802741381693111 I) eps^3-(19.39378088163575-18.03917490066299 I) eps^4,j[b,1,0,1,0,1,0,0,1,0,0,0]->(-4.460101670870760+2.193050038564932 I)+0.5000000000000000/eps^2+(0.718811530772531+3.141592653589793 I)/eps+(1.145101388652519+5.682664589091411 I) eps-(15.29636390768054-7.53401679970826 I) eps^2+(7.60286573303278+17.69549745970592 I) eps^3-(55.18804622479886-32.08218658789317 I) eps^4,j[b,1,0,1,0,1,0,0,1,0,0,-1]->(-23.65552496073969+7.48490968384517 I)+2.514583333333333/eps^2+(3.20773132351019+15.79959305367867 I)/eps+(9.83832612881159+20.78843974955870 I) eps-(71.27381645274836-19.79277560733019 I) eps^2+(67.38374422015758+53.34824919663440 I) eps^3-(239.6001644594340-87.9147953335199 I) eps^4,j[b,1,0,0,1,0,1,1,0,0,0,0]->(-6.630646688402604-1.511349166347821 I)+0.5000000000000000/eps^2-(0.240538690562071-3.141592653589793 I)/eps+(2.284741861441924-0.319879609270463 I) eps-(16.71832425915330+5.53310135051554 I) eps^2+(19.51705200182930-0.44677724364197 I) eps^3-(62.02939192217990+2.52802702056442 I) eps^4,j[b,1,0,0,1,0,1,1,0,0,0,-1]->(-32.68266654635524-13.35125757008305 I)+2.206250000000000/eps^2-(2.124918638771804-13.862277583964963 I)/eps+(19.76724756252645-22.93098910774513 I) eps-(31.60901043304781+51.49422785011136 I) eps^2+(178.8970094968423-20.2541080453487 I) eps^3-(116.88373843782960+16.00585608021995 I) eps^4,j[b,0,1,0,1,0,1,0,1,0,0,0]->(-6.846193523912533-1.511349166347821 I)+0.5000000000000000/eps^2-(0.240538690562071-3.141592653589793 I)/eps+(1.754093802639390-1.674200319155506 I) eps-(14.89586889844203+8.86726143686699 I) eps^2+(25.38067634307802-6.81809868325412 I) eps^3-(42.24313641294774+9.56157679573084 I) eps^4,j[b,0,1,0,1,0,1,0,1,0,0,-1]->(-32.84525803106165-13.40361744764288 I)+2.206250000000000/eps^2-(2.133251972105138-13.862277583964963 I)/eps+(18.70774830945580-23.95258153552492 I) eps-(32.08641500873266+58.84028636064597 I) eps^2+(191.6428385072536-36.6973469559853 I) eps^3-(79.03766039889257+34.40515570640280 I) eps^4,j[b,1,1,1,1,0,0,1,0,0,0,0]->(9.794211774649310+4.673586338000398 I)-0.5159883447111154/eps^2+(0.743824367659513-3.242050386164796 I)/eps-(9.85981986458963-18.87517450475448 I) eps-(25.46028215049273+0.44914425076053 I) eps^2-(28.57726647021898+23.87061688988314 I) eps^3+(12.37380662037032-23.60016772914666 I) eps^4,j[b,1,1,1,0,1,0,1,0,0,0,0]->(0.7793122444586467-0.4650138283087853 I)-0.5159883447111154/eps^2-(0.749363844926280+1.621025193082398 I)/eps-(4.801419646432085+4.075981296742254 I) eps+(0.534546997474831-12.917683024706189 I) eps^2-(11.14246754724693+37.89550703907754 I) eps^3+(23.98274472080601-85.59074738197286 I) eps^4,j[b,1,1,1,0,1,0,0,1,0,0,0]->(3.451544548420731+1.870781820948369 I)-0.5159883447111154/eps^2+(0.285228885691173-1.621025193082398 I)/eps-(0.622796316685841-3.328519424060559 I) eps+(5.604334185395657+7.894560530293767 I) eps^2-(8.604907544786522-10.062913335163302 I) eps^3+(19.49154234491893+18.97431523581159 I) eps^4,j[b,1,1,1,0,0,1,0,1,0,0,0]->(7.759990272100920+0.239159527882940 I)-0.5159883447111154/eps^2+(0.038063421050094-3.242050386164796 I)/eps-(1.073306902485049-6.093783848393655 I) eps+(4.328721860145734-3.596572921180611 I) eps^2+(6.373205101314304-4.897143873473992 I) eps^3+(44.78405328607353+0.99815931150435 I) eps^4,j[b,1,1,0,1,1,0,0,1,0,0,0]->(-8.902224206746720+1.170793543334670 I)+(0.5074877289679032-0.5729929486913634 I)/eps^2+(1.423490044096571+3.065513376731463 I)/eps-(3.610729915662769+9.833838342169004 I) eps-(2.61385634516570+18.61079809378006 I) eps^2+(40.93604190073833-7.08565654732046 I) eps^3-(9.03031627395099-16.61180752273479 I) eps^4,j[b,1,1,0,1,0,0,1,1,0,0,0]->(-5.578047587358939-6.462896950902293 I)+0.3400769840246684/eps^2-(1.028601996429638-2.136766709333743 I)/eps+(15.58590275641882-6.92918381892017 I) eps+(6.93254511479387+12.88080027771086 I) eps^2+(9.86077184216070+26.37957359810711 I) eps^3-(64.66865446342127-7.62340137135424 I) eps^4,j[b,1,0,1,1,1,0,0,1,0,0,0]->(-3.374100755596703-2.564341850227451 I)+(0.1765116763869567-0.1663515043114298 I)/eps^2-(0.0109094632594348-1.3941262890460916 I)/eps+(6.487369119778382-0.920500474247546 I) eps-(6.418904073405927-0.324004761784461 I) eps^2+(17.75869141988422+3.72213879719669 I) eps^3-(36.31540881919069-0.82458459943841 I) eps^4,j[b,1,0,1,1,0,1,1,0,0,0,0]->1.302891190074031-(1.530988877463598-8.186306782326880 I) eps-(17.54042646911437+9.61948682033465 I) eps^2+(19.79278762773110-2.48227060904193 I) eps^3-(39.10785532277752+2.22562020024194 I) eps^4,j[b,1,0,1,1,0,0,1,1,0,0,0]->(-0.834782612556375-3.705504738788064 I)+0.1130815814944963/eps^2-(0.5897493958285628-0.7105125313588503 I)/eps+(8.225590731019088+4.104876296134730 I) eps-(12.760902751717938-2.920422986411530 I) eps^2+(13.513697259934069-1.552974741220297 I) eps^3-(34.11836975239671+4.99743373641493 I) eps^4,j[b,1,0,0,1,1,0,1,1,0,0,0]->-1.480689888681500-0.1456310679611650/eps^4+0.3255145895851654/eps^3-0.1242416300317991/eps^2+1.602874472179354/eps+4.409304913014654 eps-8.672158239107349 eps^2+15.65693182999137 eps^3-35.31061676687012 eps^4,j[b,1,0,0,1,0,1,1,1,0,0,0]->(-0.210000431031100-2.620430599341718 I)+0.07020800165716325/eps^2-(0.4170544829144924-0.4411298844587282 I)/eps+(5.226090100423762+4.485564976051882 I) eps-(11.742131626798617+1.646991968370394 I) eps^2+(17.34223514557229+0.52792412996983 I) eps^3-(34.59504736980834+3.46596195231440 I) eps^4,j[b,0,1,1,1,1,0,1,0,0,0,0]->(-6.414601062916590-1.262166467972487 I)+(0.4926616713271083-0.5128993305982507 I)/eps^2+(0.960053008527158+2.355693690789299 I)/eps+(3.227357708775559-4.191550140191000 I) eps-(10.143537037601003-0.312406339178086 I) eps^2+(5.947722836022956+3.972138011020118 I) eps^3-(59.19205538918982-2.35897090131934 I) eps^4,j[b,0,1,1,1,1,0,0,1,0,0,0]->(-5.543797503146536+3.762982202589441 I)-(0.0446588920010636+0.7320877033505500 I)/eps^2+(2.404893193064922+1.746103908420245 I)/eps-(3.738557339346340+2.901196240885010 I) eps-(9.45455235826796+11.45197140395093 I) eps^2+(28.45902248215072-8.46361923145942 I) eps^3-(17.59208487563152-4.58619724723206 I) eps^4,j[b,0,1,1,1,0,0,1,1,0,0,0]->(-4.288054466895576-6.244465036543622 I)+0.2862979820548022/eps^2-(0.993837477530430-1.798863274321898 I)/eps+(15.21177161252805-3.27054897051018 I) eps-(0.618611008876532-13.404513749181693 I) eps^2+(6.03534778206692+15.37690156125174 I) eps^3-(54.13284232479933+1.95540788422004 I) eps^4,j[b,0,1,1,0,1,1,0,1,0,0,0]->(-3.191327334338446+4.322140134811910 I)-(0.2243934308131679+0.7944808083180278 I)/eps^2+(2.716369157345697+0.942350107781355 I)/eps-(2.943404281612648-2.435833624584619 I) eps-(16.86051308378429+4.15296675919262 I) eps^2+(11.584444423669376-7.557498007905740 I) eps^3-(38.23290693323369+5.13073915305010 I) eps^4,j[b,0,1,1,0,1,0,1,1,0,0,0]->-0.3281492062392142-1.033541257905738/eps^2+0.4698406777404529/eps+11.21075176204198 eps+8.802228890780675 eps^2+49.67423552608714 eps^3+25.66010092958299 eps^4,j[b,0,1,0,1,1,1,1,0,0,0,0]->(1.346069343725079-0.460306204195718 I)+0.1149425287356322/eps^3-(0.0974426122089504-0.3611026038608958 I)/eps^2-(0.8299409179222054+0.9868205205220557 I)/eps-(2.209302752526116+0.301207259374783 I) eps+(2.377139596483676+2.032830883805563 I) eps^2-(14.24242081257268-0.98132192693561 I) eps^3+(8.919863294860805+0.952096518747022 I) eps^4,j[b,0,1,0,1,1,1,0,1,0,0,0]->(1.669745042255511-1.061434280924778 I)+0.1149425287356322/eps^3-(0.1901409875959559-0.3611026038608958 I)/eps^2-(0.915107530920695+1.195081691113711 I)/eps-(0.223326926262836+1.499413117475161 I) eps+(7.240595761104506+1.821497619756486 I) eps^2-(7.506420959032814-3.172995154069409 I) eps^3+(16.10509116935381+5.35336839558752 I) eps^4,j[b,0,1,0,1,1,0,1,1,0,0,0]->(-7.790736095727243+4.662842320646083 I)+(0.2125244314499306-0.9874514402696680 I)/eps^2+(2.680414739909378+2.518105855186008 I)/eps-(6.852672729467434+4.702316648995631 I) eps-(9.65258770211459+14.65326712062525 I) eps^2+(31.60058514878382-8.91860509010905 I) eps^3-(14.64026138630613-7.64321244703876 I) eps^4,j[b,0,1,0,0,1,1,1,1,0,0,0]->(-1.192822892833698+8.137920712725895 I)-(0.202950993944817+1.654963236196000 I)/eps^2+(4.458253550804965+0.176908598189892 I)/eps-(7.21427227790715-14.02004056494739 I) eps-(36.47489957152234-12.56918720074839 I) eps^2-(30.74862795657098-7.43944088293383 I) eps^3-(112.64842545572448-0.80073173157505 I) eps^4,j[b,0,0,1,1,1,1,0,1,0,0,0]->(1.714208159165444+0.199856592457457 I)+0.1149425287356322/eps^3-(0.3002852325354027-0.3611026038608958 I)/eps^2-(0.6066143398308946+1.1776569574447098 I)/eps-(1.637651149375655+0.425791648142794 I) eps+(4.745751331924862+1.868696745388360 I) eps^2-(10.025334141529044-0.197866577309324 I) eps^3+(15.95571109164929+1.07125826952779 I) eps^4,j[b,0,0,1,1,1,0,1,1,0,0,0]->(-5.174843554730488-1.078693660849554 I)+(0.1784454812792094-0.4022397654455680 I)/eps^2+(0.796385567950315+1.865792608470477 I)/eps+(4.990841994040463-3.223053020505926 I) eps-(6.050148728120121-0.393124383721863 I) eps^2+(15.92267499395541+3.06089638944443 I) eps^3-(38.91197738609795-1.69395238481829 I) eps^4,j[b,1,1,0,1,1,0,1,0,0,0,0]->(-9.211304484002055-2.735188494495065 I)-(1.339878514180321-2.699960532427585 I)/eps+(3.526991389373462-6.884695691380105 I) eps-(3.174616976432211-1.584982585008719 I) eps^2+(13.58275648161309+15.92873720651648 I) eps^3-(58.59147164489071-18.21201849057086 I) eps^4,j[b,1,1,0,1,1,0,1,0,0,0,-1]->(-18.34748082678413+1.68367902989329 I)+0.5000000000000000/eps^2-(0.254572543873068-9.691012651501128 I)/eps+(21.70020509232615+4.37041331395099 I) eps+(0.02484174387287+38.55913432733993 I) eps^2+(70.43414228929218+80.55621780453134 I) eps^3-(93.30689457154054-83.25974321341447 I) eps^4,j[b,1,1,0,0,1,1,1,0,0,0,0]->(-11.646117340009121-0.013274794018146 I)-(1.482615874555509-3.432822546830351 I)/eps-(4.657266204915534+3.347832678175353 I) eps-(18.56724711479914-3.53377825693817 I) eps^2-(10.78288201109001-16.24925166622819 I) eps^3-(99.42737197148014-18.13268602620876 I) eps^4,j[b,1,1,0,0,1,1,1,0,0,0,-1]->(-142.1097005425526-9.0828543893375 I)+0.5000000000000000/eps^2-(20.07045020246774-33.72454454699953 I)/eps-(122.50503510825177+67.76101685518602 I) eps-(348.4837585264451+20.4854177234264 I) eps^2-(519.8611671465328-103.7502544498685 I) eps^3-(1894.740730376597-135.503848884826 I) eps^4,j[b,1,1,0,0,1,1,0,1,0,0,0]->(-3.705026868715121-6.814006710656127 I)-(1.539880116577759-0.902931496109810 I)/eps+(12.860930138621765-2.475322917267141 I) eps-(4.481483996402880-8.810571452223110 I) eps^2+(8.495669265290741+10.582163774402281 I) eps^3-(51.39359707796180-3.02334360350936 I) eps^4,j[b,1,1,0,0,1,1,0,1,0,0,-1]->(-30.14735049824547-55.98161113745898 I)+0.5000000000000000/eps^2-(11.502831444023888-7.782842910041684 I)/eps+(106.72831020202909-33.40734975253389 I) eps-(7.85651852636553-53.78756912988888 I) eps^2+(104.46609472489932+68.04939247039668 I) eps^3-(333.5905792403982+2.2937881297624 I) eps^4,j[b,1,1,0,0,1,0,1,1,0,0,0]->(-1.867880004025034+5.148412510716986 I)+(1.894194772295178+3.241269289356988 I)/eps+(7.009999011688369+5.225468150257073 I) eps+(2.279837272895131+1.608326429259330 I) eps^2+(43.59808035594949-2.27199863699194 I) eps^3+(18.68576922709314-7.80865763673842 I) eps^4,j[b,1,1,0,0,1,0,1,1,0,0,-1]->(-11.75596461951047+22.62816949570793 I)+(7.84232993659539+14.97886398890137 I)/eps+(24.87267462860370+18.11584610078469 I) eps+(0.061738853557214-12.124006322977092 I) eps^2+(187.8447238299987-61.1244764930514 I) eps^3+(81.5285360254851-153.1491395851251 I) eps^4,j[b,1,1,0,0,0,1,1,1,0,0,0]->(0.470898230424561-7.700998631309977 I)-1.225651998916903/eps+(18.51463106179278+2.95874084258047 I) eps-(5.01049630042253-14.98977787616038 I) eps^2+(10.093419389341744+7.453592118994136 I) eps^3-(32.86903403505394+6.04263705603668 I) eps^4,j[b,1,1,0,0,0,1,1,1,0,0,-1]->(5.62521260691288-50.22979370731896 I)-7.994319959005992/eps+(124.42631548547796+35.34425320151636 I) eps-(66.05622617259628-120.79600656542591 I) eps^2+(15.12698988572028+50.06821953248143 I) eps^3-(307.2747618022659+55.0185168250221 I) eps^4,j[b,1,0,1,1,1,0,1,0,0,0,0]->(-2.958567105715713-3.706613226813146 I)-(0.9847477112567275-0.9532703209512304 I)/eps+(6.036900004827104+1.656305064242192 I) eps-(13.425151627228926-2.333837823063068 I) eps^2+(7.618808621485014+1.597757816067091 I) eps^3-(50.27265149371733+2.00351500696430 I) eps^4,j[b,1,0,1,1,1,0,1,0,0,0,-1]->(-9.593331442493760-5.834249535601480 I)+0.5000000000000000/eps^2-(1.458145984446914-5.499498104806546 I)/eps+(18.28613884204753+18.36206800181214 I) eps-(54.58482286343314-23.12258755925273 I) eps^2+(28.47930666736082+34.52127425072994 I) eps^3-(182.5006657896629-50.7305636559951 I) eps^4,j[b,1,0,1,1,0,1,0,1,0,0,0]->1.302891190074031-(1.530988877463598-8.186306782326880 I) eps-(17.54042646911437+9.61948682033465 I) eps^2+(19.79278762773110-2.48227060904193 I) eps^3-(39.10785532277752+2.22562020024194 I) eps^4,j[b,1,0,1,1,0,1,0,1,0,0,-1]->(-2.939471244295237+4.516426048781235 I)+0.5000000000000000/eps^2+(0.718811530772531+3.141592653589793 I)/eps-(17.38753256004600-22.87245970736703 I) eps-(66.19212436006390+49.81530456505982 I) eps^2+(79.26612406351791-6.10087887329920 I) eps^3-(174.8850244622900+1.0759350930330 I) eps^4,j[b,1,0,1,1,0,1,0,1,-1,0,0]->(-2.822497827121540-1.511349166347821 I)+0.5000000000000000/eps^2-(0.240538690562071-3.141592653589793 I)/eps-(2.05701921512989-23.60742536348339 I) eps-(68.12493008923799+32.81319075411581 I) eps^2+(75.34469236582830-8.57329506680432 I) eps^3-(174.5266635102268+10.7442046041591 I) eps^4,j[b,1,0,1,0,1,1,0,1,0,0,0]->(-2.384195956067569-3.477798944591766 I)-(0.7270629636643160-0.8869001845065272 I)/eps+(6.899530966800501+1.652038613642959 I) eps-(11.151849800184700-2.111107421121710 I) eps^2+(11.988453184752491+1.489224262562264 I) eps^3-(42.12701418963930+1.96996262822394 I) eps^4,j[b,1,0,1,0,1,1,0,1,0,0,-1]->(-29.99069617519273-30.87957416599707 I)+0.5000000000000000/eps^2-(6.888538395221865-10.824765641192008 I)/eps+(55.78716719491973+5.19652782603680 I) eps-(105.20107933460817-12.87447390062905 I) eps^2+(92.23808749197531+9.61655575292609 I) eps^3-(426.3367910485942+23.6618425291164 I) eps^4,j[b,1,0,1,0,1,0,1,1,0,0,0]->(-1.760828280857327+1.148015678408540 I)+(0.648242507982491+2.049069685004140 I)/eps+(7.977573634605393+3.874459846873884 I) eps+(0.284058091452252+3.116037156189229 I) eps^2+(36.63100990316496+4.75219282410332 I) eps^3+(2.800742883202958+1.566061361739989 I) eps^4,j[b,1,0,1,0,1,0,1,1,0,0,-1]->(-21.38511433928724+6.92768566361894 I)+(1.520635983025906+13.887469267657260 I)/eps+(29.07672405764455+27.97598374089747 I) eps-(49.56719244149214-32.58717999433778 I) eps^2+(140.7208902766124+69.3090951849019 I) eps^3-(178.4626593562496-99.8563056027414 I) eps^4,j[b,1,0,0,1,1,1,1,0,0,0,0]->(1.542132784911268-0.195135189672315 I)+0.1149425287356322/eps^3-(0.2135791702840389-0.3611026038608958 I)/eps^2-(0.7852658767520239+1.0606098403196982 I)/eps-(1.574609488589284+0.373990663252239 I) eps+(4.387757528128868+1.941849526030551 I) eps^2-(10.630752871111029-0.694478830668686 I) eps^3+(14.62564401185768+1.04954913921287 I) eps^4,j[b,1,0,0,1,1,1,1,0,0,0,-1]->(12.841405004847729-5.095439233994460 I)+0.3908045977011494/eps^3-(1.458927799655388-1.227748853127046 I)/eps^2-(3.657287769291030+7.465670372264533 I)/eps+(4.396101743648124+1.097101910493956 I) eps+(29.60022431642830+17.88532236089394 I) eps^2-(39.13317708450241-12.12962286508758 I) eps^3+(84.79074146338455+7.19529330839139 I) eps^4,j[b,1,0,0,0,1,1,1,1,0,0,0]->(-5.884969167963934-1.146259292642570 I)+(0.3052452764339520-0.4681702784481717 I)/eps^2+(0.814918601150418+2.147680783525317 I)/eps+(4.432084415432822-3.806032937570271 I) eps-(6.744748724364045-0.255265945220228 I) eps^2+(13.95317707254489+3.57416978022642 I) eps^3-(43.45691897552836-2.16693076733721 I) eps^4,j[b,1,0,0,0,1,1,1,1,0,0,-1]->(-44.18438333394796-15.05316726292488 I)+(2.914437300885909-2.541963591533436 I)/eps^2+(3.81819434173712+17.57820825971253 I)/eps+(47.60398168151915-35.22651621237038 I) eps-(25.90585966516828-7.04191458178208 I) eps^2+(129.09394075292413+37.93404909397180 I) eps^3-(281.3014051866515-22.0036633290584 I) eps^4,j[b,0,1,1,1,0,1,0,1,0,0,0]->(0.450052453547236-4.859122402584419 I)-0.7733533494598769/eps+(10.659896870674328+2.827762963588118 I) eps-(4.845783869082898-3.034619593898489 I) eps^2+(20.08071347174224+6.76491104623285 I) eps^3-(29.86609566022116+2.18767725366484 I) eps^4,j[b,0,1,1,1,0,1,0,1,0,0,-1]->(8.17005828954202-27.38935327083773 I)-0.5000000000000000/eps^2-(4.359150961143996+3.141592653589793 I)/eps+(60.60602741515671+9.99228796325146 I) eps+(3.34582610803340+20.36945886830078 I) eps^2+(108.93250888719959+43.70868541968508 I) eps^3-(80.58006412420559-3.88220499692105 I) eps^4,j[b,0,1,0,1,0,1,1,1,0,0,0]->(0.468993964736740-4.808808035512810 I)-0.7653455692318902/eps+(10.552639058549397+2.946775988389788 I) eps-(5.117072623635385-3.022809416258862 I) eps^2+(19.81959237162840+6.62650216078498 I) eps^3-(30.21244858711167+2.24116015049995 I) eps^4,j[b,0,1,0,1,0,1,1,1,0,0,-1]->(8.22511734911645-27.37304384082259 I)-0.5000000000000000/eps^2-(4.356555234738076+3.141592653589793 I)/eps+(60.59491517633362+10.33823423739663 I) eps+(2.58064042410753+20.51426210893990 I) eps^2+(108.49945856457192+43.45335246630261 I) eps^3-(81.93599812285285-3.63167024174296 I) eps^4,j[b,1,1,0,1,0,1,1,0,0,0,0]->2.178322089582415-(0.076586745521412-13.686801347568967 I) eps-(30.54490317426298+0.48120871418484 I) eps^2-(1.776053037614836+11.808200411349026 I) eps^3-(51.01136138206406+17.49172320852814 I) eps^4,j[b,1,1,0,1,0,1,1,0,0,0,-1]->(4.318168264468824+12.081210283165759 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(27.97618500460598-68.47355363363945 I) eps-(174.0921892643367+16.7971996635865 I) eps^2-(47.64695113511675+83.97063824458003 I) eps^3-(269.1238090763489+101.9921243521016 I) eps^4,j[b,1,1,0,1,0,1,1,0,0,-1,0]->(1.313776875302928+12.081210283165759 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(27.21092441296439-49.59640580021543 I) eps-(131.89394476237731+11.98892555802045 I) eps^2-(54.07136312674926+67.24455685013170 I) eps^3-(200.2981711113528+79.0835443532777 I) eps^4,j[b,1,1,0,1,0,1,1,0,-1,0,0]->(-2.404953400477410-1.511349166347821 I)+0.5000000000000000/eps^2-(0.240538690562071-3.141592653589793 I)/eps+(2.18280874766410+26.23093437006851 I) eps-(76.23901390001311+6.17356599331943 I) eps^2+(15.43466067237851-25.03159253097016 I) eps^3-(157.4878226176600+36.6066251164061 I) eps^4,j[b,1,1,0,1,0,1,1,-1,0,0,0]->(-15.54154800157626+4.28667580963835 I)+1.000000000000000/eps^2+(0.682245644536396+6.283185307179586 I)/eps-(12.79365123675835+14.96702157353072 I) eps-(4.95471171546876+23.97448889351338 I) eps^2+(26.30853065803907-10.47548310683466 I) eps^3-(25.51366310986691+1.72405247255115 I) eps^4,j[b,1,1,0,1,0,1,1,0,0,-1,-1]->(-52.3437020346842+209.5396163061486 I)+8.169791666666667/eps^2+(33.34926570870266+51.33231496271823 I)/eps-(466.9474604561893-346.6210093511510 I) eps-(1108.6725648718389+176.4865970328300 I) eps^2-(882.8316980651486+626.7844895611462 I) eps^3-(1684.886199702495+612.198636852704 I) eps^4,j[b,1,1,0,1,0,1,0,1,0,0,0]->1.912094634591629-(0.658615496373869-12.014044914003041 I) eps-(26.94978811881028+4.13820320989708 I) eps^2+(6.205421730390391-11.232018662205546 I) eps^3-(43.52152832192531+15.46675684276133 I) eps^4,j[b,1,1,0,1,0,1,0,1,0,0,-1]->(-2.393491821053451+12.081210283165759 I)+0.5000000000000000/eps^2+(1.922784335098467+3.141592653589793 I)/eps-(36.50325035824991-26.30294959750220 I) eps-(83.49929549615156+70.37433140696209 I) eps^2+(73.94305109653763-69.70160477431361 I) eps^3-(62.70453008377071+43.06640249979053 I) eps^4,j[b,1,1,0,1,0,1,0,1,-1,0,0]->(-2.216408156293893-1.511349166347821 I)+0.5000000000000000/eps^2-(0.240538690562071-3.141592653589793 I)/eps-(1.28761484539806-27.41559907806098 I) eps-(82.23518067918441+27.97888052293699 I) eps^2+(56.86502161893421-47.11705684950069 I) eps^3-(121.89979159373763+63.23842761072869 I) eps^4,j[b,1,1,0,1,0,1,0,1,-1,0,-1]->(-35.07014919365777+30.46737522001067 I)+3.312500000000000/eps^2+(4.84903336930022+20.81305133003238 I)/eps-(107.62123324375385-53.53653120846188 I) eps-(270.7289210031222+275.2695640429572 I) eps^2+(376.2081712318398-275.6810980246131 I) eps^3-(150.3941773060101+203.3990754949602 I) eps^4,j[b,1,1,1,1,1,0,0,1,0,0,0]->(-3.515892121422655+6.938990274305987 I)-(0.0432865295782032+0.6299854576262577 I)/eps^2+(2.564977994276651+0.844869333420623 I)/eps-(13.446097649740548+3.860106792907613 I) eps-(3.74041869110717+18.69151955096962 I) eps^2+(18.22073166738561-18.57231737194492 I) eps^3+(31.09722508553308+6.42251982008474 I) eps^4,j[b,1,1,1,1,0,1,1,0,0,0,0]->(-0.2816455755374151-1.3000547319648683 I)+0.03747644156088523/eps^2-(0.2069101368822179-0.2354714269807285 I)/eps+(4.245146339539752+1.329048434030894 I) eps-(4.650575645996790-9.565006568413357 I) eps^2-(14.46212490876264+3.57545392234114 I) eps^3-(5.708947206715450+10.024311633305778 I) eps^4,j[b,1,1,1,1,0,0,1,1,0,0,0]->(-5.105950476180950-3.011668466177479 I)+0.2454880129189811/eps^2-(0.479321923346132-1.542446675861254 I)/eps+(8.02169624753894-11.78384834375891 I) eps+(20.86125360103543+10.76983553665127 I) eps^2-(3.72100813661010-29.42752145104117 I) eps^3-(32.07177715309474-14.03841119514795 I) eps^4,j[b,1,0,1,1,1,1,1,0,0,0,0]->(-1.694961717929244+0.112126844037911 I)-(0.00755193329143508-0.03575273305553424 I)/eps^3-(0.0362320752741585+0.1570691863164349 I)/eps^2+(0.3829736198228275+0.4048221604603065 I)/eps+(1.108078823728910-2.940633938646550 I) eps+(2.777428421598137+2.201720942244442 I) eps^2-(0.957766061731344-1.256845048549021 I) eps^3+(0.1575178007396395+1.0095315019908441 I) eps^4,j[b,1,0,1,1,0,1,1,1,0,0,0]->(-0.5936222572309613-0.7096199612634137 I)+0.03195546323279484/eps^2-(0.1129395245517516-0.2007820970684140 I)/eps+(1.964159081105888-1.087652152799864 I) eps+(1.294214874195104+3.002951088986207 I) eps^2-(2.698403222003654-0.772819363957945 I) eps^3+(0.027658901880822-2.014536576299181 I) eps^4,j[b,0,1,1,1,1,0,1,1,0,0,0]->(2.900006438573871+3.787130916339523 I)-0.7484548396232839/eps^2+(1.010195383854907-1.169452318859540 I)/eps-(2.953166006686022-3.028436845999046 I) eps+(1.571270514070076-8.051929934513573 I) eps^2+(19.44733677185974-11.99574083500451 I) eps^3+(37.33900058954429-1.43966593845664 I) eps^4,j[b,1,1,1,1,1,0,1,0,0,0,0]->(-5.271884513715576+3.532560370374620 I)+(0.2441296133198770-0.2850537979547017 I)/eps^2+(1.217996384757633+2.045967240259912 I)/eps-(3.754622750860924+6.905837236201472 I) eps+(9.919036885371551-2.720286547884396 I) eps^2+(11.63627971846044+8.44426134598232 I) eps^3+(7.81643693151138+14.03335744613897 I) eps^4,j[b,1,1,1,1,1,0,1,0,0,0,-1]->(-13.81009208396987+8.59816337348741 I)+(0.0567444454910733-0.9133193722503518 I)/eps^2+(2.790258438649015+3.923820559684440 I)/eps-(11.33267725071106+26.13624552571095 I) eps+(36.30367531728593-22.77343383101434 I) eps^2+(33.38340948541174-27.47232632871795 I) eps^3+(76.02466668900104-87.04516774437979 I) eps^4,j[b,1,1,1,1,0,1,0,1,0,0,0]->(-0.005549138479136-2.427759948075079 I)-0.3863899963766719/eps+(6.845667390504666-0.034866265359611 I) eps+(0.289589656388063+11.064556408110310 I) eps^2-(10.895825903436917-1.360723812738304 I) eps^3-(4.114257340510164+6.940638989545739 I) eps^4,j[b,1,1,1,1,0,1,0,1,0,0,-1]->(7.052598952756713-10.240285142575712 I)-0.5159883447111154/eps^2-(1.629791999111419+3.242050386164796 I)/eps+(26.57080565039936+1.64911310426375 I) eps+(13.89558710455167+32.19254458041332 I) eps^2-(13.511402486120206+3.276279317599045 I) eps^3+(63.24580447074176-15.92329229773667 I) eps^4,j[b,1,1,1,1,0,1,0,1,0,-1,0]->(7.247296407582618-5.938039815225073 I)-0.5159883447111154/eps^2-(0.945068388869555+3.242050386164796 I)/eps+(15.04912684803309+2.87243329177114 I) eps+(11.45581098358052+16.41498083852442 I) eps^2-(2.395442341374537+2.507596384940107 I) eps^3+(56.79469334447671-4.69862917095942 I) eps^4,j[b,1,1,1,0,1,1,0,1,0,0,0]->(-1.368607600594561+2.942003928163289 I)-(0.0676382369579323+0.4036738323010405 I)/eps^2+(1.566745403883541+0.304243750846179 I)/eps-(2.569838370375663+1.969349459945240 I) eps+(1.0729050738497945-0.7560341478028809 I) eps^2+(0.1631866074297412-1.2574292065891258 I) eps^3+(2.051569846925630-0.400798312389520 I) eps^4,j[b,1,1,1,0,1,1,0,1,0,0,-1]->(-5.14020583597277+35.00735992985105 I)+(0.072349116352274-4.496697580177865 I)/eps^2+(18.47361558713917+1.75040059081568 I)/eps-(34.22864372029877+7.65246304279713 I) eps+(4.06162407880257-16.83932017046924 I) eps^2+(5.12508641460610-27.47637377698372 I) eps^3+(67.89569023670129-13.42376094165530 I) eps^4,j[b,1,1,1,0,1,0,1,1,0,0,0]->(0.732218475211499-1.547257615792114 I)-0.5225450734733800/eps^2+(0.711201475343800-1.641623763993509 I)/eps-(2.400675912401758+6.631273453850448 I) eps-(7.392966805229122+8.972448508524290 I) eps^2-(21.07419649822484+10.97620406619904 I) eps^3-(43.59810146245755+4.19440621312498 I) eps^4,j[b,1,1,1,0,1,0,1,1,0,0,-1]->(-0.49133900549285-16.71572677619649 I)-5.775919402333675/eps^2-(1.164769802746513+12.921862907283815 I)/eps-(10.29357571777700+64.27313441609721 I) eps-(12.67725770972089+120.66938410472938 I) eps^2-(39.8310791865578+232.7780647441094 I) eps^3-(70.8385897984795+392.7004403228454 I) eps^4,j[b,1,1,0,1,1,1,0,1,0,0,0]->(-2.236740205017166+0.728906613604942 I)+(0.00805728535970337+0.07522970913768662 I)/eps^3-(0.1316898912973852+0.2185700501010607 I)/eps^2+(0.6492713397051235+0.3026501656957662 I)/eps-(0.752136452177323+4.623196978951821 I) eps+(4.519074099517424-1.410908245485623 I) eps^2+(3.726340502186075+1.758052239330631 I) eps^3+(2.192183478504980+6.222225762538878 I) eps^4,j[b,1,1,0,1,1,1,0,1,0,0,-1]->(-11.213277143063414-7.966634193015182 I)+(0.0273947702229915+0.2557810110681345 I)/eps^3-(0.5877422452988073+0.5850711500149545 I)/eps^2-(0.508259357176702-1.545532837191553 I)/eps+(17.30621570220117-19.06258718083720 I) eps+(13.55289810057891+14.58012651695967 I) eps^2+(9.54672896661871+25.28787174055236 I) eps^3-(61.92871545000097-22.49108318940337 I) eps^4,j[b,1,1,0,1,1,1,0,1,-1,0,0]->(-4.375815126394594+0.965873046326969 I)+(0.3524835214978903+0.2727076956241140 I)/eps^3-(0.5860298069011308+0.0061659711275199 I)/eps^2+(1.0623459922833333-0.5931384003046499 I)/eps-(0.54421979902248+14.95945560526104 I) eps+(24.09838382673401+1.59322671776390 I) eps^2+(6.95195604622659+16.56893528205568 I) eps^3+(26.76253602833861+38.22154461554197 I) eps^4,j[b,1,1,0,1,1,1,1,0,0,0,0]->(-3.435501608783391+1.371958084489003 I)-(0.1981497557593339+0.2912342340741225 I)/eps^2+(0.3264442084457236+0.4964106300416030 I)/eps-(2.303218204024339+4.830800680748943 I) eps+(5.520846705684572-1.683979360218495 I) eps^2+(6.513490471269466+3.474133860695214 I) eps^3+(5.761806223142378+6.096229847936432 I) eps^4,j[b,1,1,0,1,1,1,1,0,0,0,-1]->(-27.24716080085120+5.09815366418713 I)-(0.6737091695817353+0.9901963958520166 I)/eps^2-(0.757173015365952-6.121806561603767 I)/eps-(14.91554216284907+23.89186682760374 I) eps+(1.786487106680885-1.696108390890334 I) eps^2+(7.48515178577586+34.58450419064828 I) eps^3-(94.81224751655963-46.98709431928891 I) eps^4,j[b,1,1,0,1,1,1,1,0,0,-1,0]->(-22.43397197643803+7.09921781006093 I)-(0.908186380563614+1.334823572839728 I)/eps^2+(0.612951682552059+4.532255748866917 I)/eps-(15.59801116534875+18.23652312186148 I) eps-(0.449408253774494+7.376291207501341 I) eps^2+(21.36118976881351+18.39171038656136 I) eps^3-(54.39089932929425-27.95121436423331 I) eps^4,j[b,1,1,0,1,1,1,1,0,-1,0,0]->(-6.286774638640136+4.555790276365352 I)+0.1149425287356322/eps^3-(0.8754904043338886+0.4750285398080865 I)/eps^2+(0.0299003722205063-0.3075670789451125 I)/eps-(10.763383747280688+7.985859183736763 I) eps+(9.522355121771046-2.095341429694170 I) eps^2-(1.613489111782128-2.551283823253224 I) eps^3+(28.09097044228982+2.86505746820272 I) eps^4,j[b,1,1,0,1,1,1,1,-1,0,0,0]->(-0.952497307400892-3.138177947710146 I)+0.1149425287356322/eps^3-(0.1815055971831395-0.6519257478979479 I)/eps^2-(2.301141320077959+0.215944077072156 I)/eps+(1.0940541600858897+0.7381701554473926 I) eps-(5.936543887147288-5.925542342780295 I) eps^2-(17.88099227791758-6.62532912879402 I) eps^3-(34.86747436421031-5.36186266875556 I) eps^4,j[b,1,1,-1,1,1,1,1,0,0,0,0]->(-3.056972857011656+1.260047065726202 I)+0.1149425287356322/eps^3-(0.3740744923290778-0.0876034693164550 I)/eps^2-(0.4577528051600708+0.1226912390509189 I)/eps-(3.483931626800741+6.982017626335142 I) eps+(12.834376722558352+1.457855077773179 I) eps^2-(2.934752107920154-9.602048652078088 I) eps^3+(16.49778910792369+16.67823282079002 I) eps^4,j[b,1,0,1,1,1,1,0,1,0,0,0]->(-1.500363831470070+0.129257417224186 I)+(0.00074688801965652+0.02585460170841736 I)/eps^3-(0.04337570992157878+0.13034556200806795 I)/eps^2+(0.3643677078284887+0.3359628556699049 I)/eps+(1.089551571087103-2.674343235024037 I) eps+(2.469054521635712+2.181786709270066 I) eps^2-(1.161008166785359-0.978213397916215 I) eps^3-(0.0887187960721420-0.8274326426253192 I) eps^4,j[b,1,0,1,1,1,1,0,1,0,0,-1]->(-8.069640103770597-4.027056854817958 I)+(0.00253941926683218+0.08790564580861902 I)/eps^3-(0.1961702899780456+0.3972848406725539 I)/eps^2+(0.144997484056919+2.095683114787740 I)/eps+(12.41661426861540-8.08262732842343 I) eps-(3.121986310539284-12.632166597348838 I) eps^2+(4.058298832357725+4.889450822062760 I) eps^3-(45.80365498122584-0.04839924104082 I) eps^4,j[b,1,0,1,1,1,1,0,1,-1,0,0]->(-3.101842704506101+1.682547848015344 I)+(0.1896432092945877+0.1073675584072702 I)/eps^3-(0.6004110559408397+0.0118504724477077 I)/eps^2+(0.8944257509712194-0.3359727680998297 I)/eps+(0.502408929621247-9.054226312309469 I) eps+(12.48138478125426+8.24907133454091 I) eps^2-(13.253891728121319-3.376910580993207 I) eps^3+(15.83492764206161+5.78988175618156 I) eps^4,j[b,1,0,1,0,1,1,1,1,0,0,0]->(1.1016840915636459+0.7648508808382949 I)-0.02054794520547945/eps^4+(0.0647745612114958-0.1291065474077997 I)/eps^3-(0.3053563308910067+0.1502352586722157 I)/eps^2+(0.4058913823092840-0.7118131881059707 I)/eps+(2.988838822589893-3.221855457417935 I) eps+(16.81410941550915-10.47119547603293 I) eps^2+(43.96423163856373-23.48749435646082 I) eps^3+(105.31760669217267-55.65789265519702 I) eps^4,j[b,1,0,1,0,1,1,1,1,0,0,-1]->(10.19040835905106-12.19594600638108 I)-0.3395547945205479/eps^4+(0.8341430808101758-1.0149883792621601 I)/eps^3-(1.862010535238124+2.575017728323893 I)/eps^2+(5.712156746771216-11.644167224412688 I)/eps+(35.55876721846381-62.60876114693185 I) eps+(150.8300744844987-159.8934727403704 I) eps^2+(457.9208890414240-335.7727354257132 I) eps^3+(1086.6980640599822-750.5792654789173 I) eps^4,j[b,0,1,1,1,1,1,0,1,0,0,0]->(-0.675563906376776+2.569562176816947 I)+0.04895299775086525/eps^3-(0.2383060699109895+0.1537903781053159 I)/eps^2+(0.9299916209094993-0.1329314175883759 I)/eps-(3.464465946804560+0.274329368425186 I) eps-(2.327352734006280+1.944604937918390 I) eps^2-(0.595509193231540+4.172883704001086 I) eps^3+(1.3695472962835945-0.2900343262035641 I) eps^4,j[b,0,1,1,1,1,1,0,1,0,0,-1]->(-5.52529197135330+14.87848490066001 I)+0.1664401923529418/eps^3-(1.136445515699695+1.519502242010120 I)/eps^2+(6.675726190097540+0.402060335482421 I)/eps-(16.74616123408697-2.70264455603747 I) eps-(28.50613321482770+9.82023728821730 I) eps^2+(3.92951561501068-23.77619086032438 I) eps^3-(39.85900103798646+8.58819261317547 I) eps^4,j[b,0,1,1,1,0,1,1,1,0,0,0]->(-0.001210120416266+2.291319021697147 I)+0.009995002498750625/eps^4-(0.07007621007508036-0.06280045284537318 I)/eps^3-(0.1456489354893089+0.4403018135265750 I)/eps^2+(1.2868407103284874-0.0887184170819734 I)/eps-(1.996778204315676-0.999961470728799 I) eps-(2.363080557836558-2.356858015404445 I) eps^2-(7.936530492881618-3.416457778051027 I) eps^3-(15.19764831008030-3.17058317429989 I) eps^4,j[b,0,1,1,1,0,1,1,1,0,0,-1]->(3.44359517960839+17.22421515901755 I)+0.1651674162918541/eps^4-(0.6837997164029287-1.0377774832697918 I)/eps^3-(2.724385419753154+4.296440331156449 I)/eps^2+(11.739762570734666-3.461214152179340 I)/eps-(12.14290830499239-12.03173587385929 I) eps-(28.24667761873542-1.56105310472127 I) eps^2-(8.924927708663113+3.885399334450096 I) eps^3-(68.71276251516646-1.53296322670737 I) eps^4,j[b,0,1,0,1,1,1,1,1,0,0,0]->(-0.641663824028724+3.727288403120019 I)+0.1196108069509749/eps^3-(0.2933046991276226+0.3757684324071298 I)/eps^2+(1.1903820444367378-0.4331000772477253 I)/eps-(5.375505302384283-2.874711853174023 I) eps-(7.674793179134064-2.640916567495230 I) eps^2-(11.226670705427400-0.538162019858240 I) eps^3-(17.68704900634815-2.48078099701705 I) eps^4,j[b,0,1,0,1,1,1,1,1,0,0,-1]->(-1.82372242319910+24.69526384415999 I)+0.4066767436333148/eps^3-(1.362039474850647+3.501924051612436 I)/eps^2+(10.192406303868360-1.935425743225265 I)/eps-(29.44047596685334-31.84516266431631 I) eps-(77.50590026757432-32.32332712672939 I) eps^2-(99.54762659776957-15.45418408330418 I) eps^3-(222.8452376590608-9.3451016055017 I) eps^4,j[b,1,1,0,1,1,0,1,1,0,0,0]->(13.23055338045800-35.71022081824846 I)-0.1456310679611650/eps^4-(0.1366751425783214+0.9150269864824641 I)/eps^3-(1.576264469350538+2.831540622864879 I)/eps^2-(0.175930640460552+13.699251964389051 I)/eps+(48.28736422200777-110.93373249453507 I) eps+(200.0571546304834-337.0798544795912 I) eps^2+(706.6655389765235-869.5445059557888 I) eps^3+(2114.722831068716-2040.971977343715 I) eps^4,j[b,1,1,0,1,1,0,1,1,0,-1,0]->(13.82390399043117-7.40984258238760 I)-(0.187155875952333+1.747447370018595 I)/eps^3-(3.725012811866298+1.393434857596829 I)/eps^2-(2.123078037031994+5.185459757890589 I)/eps+(56.16863696301581-53.76844150979887 I) eps+(198.1814675894572-260.5869264110173 I) eps^2+(738.8248174964722-762.1907577512422 I) eps^3+(2067.591516230769-1831.840019209154 I) eps^4,j[b,1,1,0,1,1,0,1,1,0,-1,-1]->(28.21559725872621+68.21944119139761 I)-(1.709263208215346+3.494894740037189 I)/eps^3-(11.453428084819052-3.278965811340523 I)/eps^2+(6.93644789357594+30.31699288805525 I)/eps+(178.4158100012468+12.3709312697742 I) eps+(390.6041126018390-381.6092514705652 I) eps^2+(1524.428346816625-1278.312157719058 I) eps^3+(3141.018842388024-3048.605998843157 I) eps^4,j[b,1,1,0,1,0,1,1,1,0,0,0]->(-1.447956519391891-2.005817779607587 I)+0.04810957817758149/eps^2-(0.3192358145661573-0.3022813947399877 I)/eps+(4.833502939366400-5.119915416220409 I) eps+(10.694164821420822+3.974290670305213 I) eps^2+(3.509742734296305+10.287350630991459 I) eps^3-(0.090614827027418-4.881750966522082 I) eps^4,j[b,1,1,0,1,0,1,1,1,0,0,-1]->(-3.44131745559459-16.54183401380535 I)+0.08454502459057355/eps^2-(2.632714651102769-0.531212056302629 I)/eps+(39.95553869746919-14.63196480927105 I) eps+(34.61347115066307+33.36624330472658 I) eps^2+(22.45966275522044+43.33209514481756 I) eps^3-(23.66337493000110-7.28482438262967 I) eps^4,j[b,1,1,0,1,0,1,1,1,0,-1,0]->(-2.41660112323061-14.55577532713420 I)+0.04204089970729852/eps^2-(2.316623593848458-0.264150763341509 I)/eps+(34.35775508856712-11.70786795556094 I) eps+(28.21895707562232+24.32981632022407 I) eps^2+(30.41381600325599+32.38425794712392 I) eps^3-(10.071200992582810-7.133469209719521 I) eps^4,j[b,1,1,0,1,0,1,1,1,-1,0,0]->(-1.008127338376818-12.154488368917269 I)-0.03237160362560806/eps^2-(1.934446904666132+0.203396784270262 I)/eps+(28.43471821260789-9.01084527652355 I) eps+(26.02508193718218+18.71394782210932 I) eps^2+(29.41670422622817+37.89792742534101 I) eps^3-(27.48524715793368-10.13356118471617 I) eps^4,j[b,1,1,0,1,0,1,1,1,0,-1,-1]->(-2.32973367050212-113.56630114738373 I)+0.09604604349592339/eps^2-(18.07463819626891-0.60347508930632 I)/eps+(274.3066431973358-6.6967345049866 I) eps+(37.7686460700457+229.0468493730431 I) eps^2+(138.0692968836192+170.0828717921613 I) eps^3-(346.8859543611256+51.6435804948213 I) eps^4,j[b,1,1,0,1,0,1,1,1,-1,0,-1]->(0.23295416939761-94.05942722778921 I)-0.5543622426226562/eps^2-(14.97002278769506+3.48316069770180 I)/eps+(219.3183785750569-44.3728633212469 I) eps+(147.7408181512255+140.2455646154711 I) eps^2+(236.2864575672307+223.7224777168084 I) eps^3-(155.6357028477052-72.5027441324117 I) eps^4,j[b,1,1,0,0,1,1,1,1,0,0,0]->(3.168325716359870+9.519216982213780 I)-0.4682244237992471/eps^2+(2.337058953897723+0.778068100311970 I)/eps-(5.366111329928315-11.859911705513151 I) eps-(9.147660264807109-4.682128141416974 I) eps^2-(13.805138704246417+2.582897682288470 I) eps^3-(29.06287472917858+13.12990265878873 I) eps^4,j[b,1,1,0,0,1,1,1,1,0,0,-1]->(2.28359205971155+77.11424137148779 I)-(3.324928410256147+3.520148603489321 I)/eps^2+(18.62639757351629+4.42581015771582 I)/eps-(96.2545117868597-103.9955670846362 I) eps-(203.1793575258549-66.0912522216815 I) eps^2-(323.3715243765104-40.1283754529948 I) eps^3-(687.3864952183214+13.0813578834709 I) eps^4,j[b,1,1,0,0,1,1,1,1,0,-1,0]->(9.56842950319575+70.48712939581910 I)-(3.377259242914811+2.500981769717175 I)/eps^2+(17.27172755595983+3.99612049187048 I)/eps-(72.75182044386712-101.86647731189814 I) eps-(172.7037394939802-66.9348066234185 I) eps^2-(276.4010758273062-27.1319841496305 I) eps^3-(593.0077718210014+43.7331956153981 I) eps^4,j[b,1,1,0,0,1,1,1,1,0,-1,-1]->(-77.9312067805377+628.6835330658220 I)-(19.07493644493488+50.78780443289456 I)/eps^2+(177.3143711646199+30.1427576031837 I)/eps-(1038.8015061371970-920.8156725698209 I) eps-(2610.267208741767-680.596018348453 I) eps^2-(4286.269993929960-505.941114406098 I) eps^3-(9581.688718386350-129.913503374376 I) eps^4,j[b,1,0,1,1,1,0,1,1,0,0,0]->(2.827620753088503-6.345555695557058 I)-0.04368932038834951/eps^4+(0.0058976655995536-0.2745080959447392 I)/eps^3-(0.4786805521885835+0.6753463954637757 I)/eps^2+(0.207672245993033-2.816444187609843 I)/eps+(13.24747598455296-24.23507404310254 I) eps+(56.08414536544112-68.17842627346157 I) eps^2+(171.3779513547753-169.9144060054676 I) eps^3+(477.1469532656135-402.6601775064716 I) eps^4,j[b,1,0,1,1,1,0,1,1,0,0,-1]->(2.593640459341674-1.632747745402572 I)-0.04368932038834951/eps^4-(0.0031868131482687+0.5889803776952758 I)/eps^3-(1.380284040314591+0.751305630334730 I)/eps^2+(0.7883043860143732-0.5232569307976045 I)/eps+(31.89044410613779-27.01903276494598 I) eps+(108.6518770714502-95.8870297362231 I) eps^2+(350.1154771607513-252.8538073573862 I) eps^3+(837.9276143588516-628.5142581382689 I) eps^4,j[b,1,0,1,1,1,0,1,1,0,-1,-1]->(-11.51002944216892+41.07210904713825 I)-(0.4960133859799889+1.2885410013222024 I)/eps^3-(4.955984976356705-1.948794235144788 I)/eps^2+(3.20848873873130+29.64070152252917 I)/eps+(133.9831095059148+54.7066521309795 I) eps+(193.2251240731250-16.5475421837476 I) eps^2+(868.3343213046121-158.6011745535559 I) eps^3+(1083.5508255493365-583.6564964892305 I) eps^4,j[b,1,1,1,1,1,1,1,0,0,0,0]->(-0.639455416466179+2.408623642305981 I)-0.04137931034482759/eps^4+(0.1268177351245131-0.0866646249266150 I)/eps^3+(0.04210274810050028+0.04024376249509341 I)/eps^2+(0.2557672168675345+0.0189948147942337 I)/eps-(5.121667564521356-3.130796730660995 I) eps-(7.409161321946314-4.955962187819206 I) eps^2-(18.72314313266084-19.68691779891473 I) eps^3-(61.19766321026945-47.84254604540863 I) eps^4,j[b,1,1,1,1,1,1,1,0,0,0,-1]->(1.804314037998032+12.959036171617263 I)-0.3217241379310345/eps^4+(0.9059196380374205-0.2946597247504910 I)/eps^3+(0.6233553097076615+0.6879882525363857 I)/eps^2+(3.860477726549220+0.369504008308103 I)/eps-(9.371731691043377-10.158097737141605 I) eps+(12.44711966223136+11.73391995046843 I) eps^2+(34.64237489956286+61.18141838363141 I) eps^3+(11.3504602609022+156.9834105576238 I) eps^4,j[b,1,1,1,1,1,1,1,0,0,-1,0]->(1.189783256036670+12.546947750171385 I)-0.3182758620689655/eps^4+(0.9185389494217333-0.3972128642469854 I)/eps^3+(0.4443964626814970+0.6703395994966359 I)/eps^2+(2.698249218370677-0.234371497720160 I)/eps-(14.74816607461550-17.26134955417539 I) eps-(15.51033342905551-27.09956330763330 I) eps^2-(36.17635120832458-86.61412405905868 I) eps^3-(154.4610475704334-219.4407391871639 I) eps^4,j[b,1,1,1,1,0,1,1,1,0,0,0]->(-0.6133773650991419+1.2123459267271786 I)+0.002998500749625187/eps^4-(0.03307830756316410-0.01884013585361195 I)/eps^3-(0.0147179765069077+0.2078371360672401 I)/eps^2+(0.6282439268506110+0.1554504765776234 I)/eps-(1.415820625925869+1.155801634764426 I) eps+(2.229153431110643-0.140333187187297 I) eps^2-(1.023503853641728-6.633730248868260 I) eps^3-(12.087328363398817-6.646696588494033 I) eps^4,j[b,1,1,1,1,0,1,1,1,0,0,-1]->(0.317412904937282+9.756785641334458 I)+0.04955022488755622/eps^4-(0.3434439958444293-0.3113332449809375 I)/eps^3-(0.817586870617141+2.157922268528765 I)/eps^2+(6.072382494058266-1.040068526312170 I)/eps-(8.616800700411690+0.909566562663423 I) eps+(3.763386049580166-0.485023929470621 I) eps^2-(5.58220042151095-16.19633289384526 I) eps^3-(32.85659812298168-15.45875863357083 I) eps^4,j[b,1,1,1,1,0,1,1,1,0,-1,0]->(0.958161231331130+8.172644401804168 I)+0.04170414792603698/eps^4-(0.2934986879734627-0.2620348894973196 I)/eps^3-(0.720248396115016+1.844106643951347 I)/eps^2+(5.163004678061893-1.077213208493921 I)/eps-(6.846155720928622-0.920153305592743 I) eps+(0.1162124653634001+0.6626015876430530 I) eps^2-(6.484493202557445-9.652504578769649 I) eps^3-(23.79060624398915-10.89098354883456 I) eps^4,j[b,1,1,1,0,1,1,1,1,0,0,0]->(-5.485808766335494-6.686136047595257 I)+0.001440142942227516/eps^4-(0.06338574883802512-0.00904868497484231 I)/eps^3+(1.909403417274771-0.286971849086907 I)/eps^2+(1.295653702060506+13.721698512363384 I)/eps-(29.5441704266434-150.5893174422945 I) eps-(84.7788412725239+255.6111414145883 I) eps^2-(188.885518655595-2177.531300282071 I) eps^3-(387.561457905498+4310.993655738716 I) eps^4,j[b,1,1,1,0,1,1,1,1,0,0,-1]->(-26.5306791670575-274.7361602592327 I)-0.2222349910661108/eps^4-(1.083702657836067-1.314893864956020 I)/eps^3+(18.16608079903841-21.20374777318656 I)/eps^2+(16.3926198983660+160.2610204558615 I)/eps-(175.306902548186-2007.187586717468 I) eps-(530.511947650764+5921.106922259859 I) eps^2-(1225.26256266275-29162.70485075282 I) eps^3-(2579.05769922289+98992.87819945371 I) eps^4,j[b,1,1,1,0,1,1,1,1,0,-1,0]->(-32.5627386911488-202.8376034508261 I)-0.1483976474091721/eps^4-(0.9576736475816954-0.9938597695030447 I)/eps^3+(17.27141353785918-16.00304175933715 I)/eps^2+(15.8709634913217+145.3501054437966 I)/eps-(196.357472614173-1764.832192807669 I) eps-(578.657353451198+4731.028240818675 I) eps^2-(1316.19544103813-25527.16792985150 I) eps^3-(2734.74565490596+79349.24313518600 I) eps^4,j[b,1,0,1,1,1,1,1,1,0,0,0]->(1.341262481746738+1.072022378248085 I)+0.01096073854281796/eps^4-(0.0362096668001797+0.1616533268514131 I)/eps^3-(0.3081396243761289+0.0160265891466166 I)/eps^2-(0.3630518980045215-0.0696656061375348 I)/eps+(5.070374450374658+0.146867043644146 I) eps+(18.14926654091270-7.13667702446916 I) eps^2+(48.97949581295105-23.27658944982373 I) eps^3+(116.78431813043498-61.33132475658093 I) eps^4,j[b,1,0,1,1,1,1,1,1,0,0,-1]->(5.587115798103664+6.629137720750098 I)+0.01831968209272143/eps^4-(0.0270195661479726+0.6686677485890571 I)/eps^3-(1.3867450513638408+0.0948359687260560 I)/eps^2-(0.6550124666201329+0.1257226750063105 I)/eps+(17.65069207428674+2.29654122231606 I) eps+(71.37747167896606-22.69027302883291 I) eps^2+(186.5900932733429-69.5445310860338 I) eps^3+(425.8309211951601-184.4874818570467 I) eps^4,j[b,1,0,1,1,1,1,1,1,-1,0,0]->(4.255592012855631+7.384225141490249 I)+0.09057170111579401/eps^4-(0.1865505050563520+0.7363293083120845 I)/eps^3-(1.583730378127556-0.051080228759112 I)/eps^2-(1.943958227052312-1.509148109979159 I)/eps+(23.15320767202046+5.73042639340155 I) eps+(77.75195347485242-12.93532088198579 I) eps^2+(196.5683030462362-69.0349509918256 I) eps^3+(456.2662140878775-199.5627599286794 I) eps^4,j[b,0,1,1,1,1,1,1,1,0,0,0]->(-0.691307861909453-3.354818116867323 I)+0.05735073994520086/eps^4-(0.1276832658193799+0.1145293305525734 I)/eps^3+(0.1417616869203167-0.2652057559740560 I)/eps^2-(0.593630460866780-4.856280583432893 I)/eps-(1.55494355487855-55.75291612837659 I) eps-(2.69108735134547+106.59685402748152 I) eps^2-(0.5944265611302-802.9742640279239 I) eps^3+(8.884317887995-1756.607187914627 I) eps^4,j[b,0,1,1,1,1,1,1,1,0,0,-1]->(-6.04049626767049-126.82930920749241 I)+0.1921421460056724/eps^4-(0.9051497179512714+0.4073091255764696 I)/eps^3+(3.801895015908497-10.093976946585550 I)/eps^2-(1.74612056036514-53.68152074338152 I)/eps-(13.7620099930391-729.7222419410281 I) eps-(39.318770500316+2342.681568336148 I) eps^2-(85.610114566173-10993.658705304223 I) eps^3-(133.75862842781+38439.44744551805 I) eps^4,j[b,0,1,1,1,1,1,1,1,0,-1,0]->(-7.00675479554127-96.39587920691161 I)+0.2632742788143359/eps^4-(0.9545131477476949+0.5223077647844236 I)/eps^3+(3.272846250472065-7.964101454134920 I)/eps^2-(1.95396267020692-49.36070635211113 I)/eps-(14.7448141499296-640.3781602958218 I) eps-(38.900610911884+1887.883280592375 I) eps^2-(78.288483560360-9571.951678208895 I) eps^3-(101.85913585399+31047.75167400213 I) eps^4,j[b,1,1,1,1,1,1,0,1,0,0,0]->(0.237492513637160+1.767202644077929 I)+0.04167063991284604/eps^3-(0.1570301252710347+0.0390000364362308 I)/eps^2+(0.4583649737043075-0.3236227683140832 I)/eps-(3.667847135060398-0.639337341119897 I) eps-(2.088078504268844+4.550696442214571 I) eps^2+(3.286997530695220-3.763354033675004 I) eps^3+(4.097945124151764+0.947262153413312 I) eps^4,j[b,1,1,1,1,1,1,0,1,0,0,-1]->(-0.169790586884479+8.818954568364386 I)+0.1416801757036765/eps^3-(0.6240017580002735+0.5678017274059593 I)/eps^2+(3.254026044641531-0.921533442476999 I)/eps-(13.544547872268151-0.252717865062710 I) eps-(3.913463582818963+13.208095964490080 I) eps^2+(8.807323759425114-8.914639804169206 I) eps^3+(9.213217131568194+2.759452047073998 I) eps^4,j[b,1,1,1,1,1,1,0,1,0,-1,0]->(1.554535521848774+6.260760928948829 I)+0.1909904329338777/eps^3-(0.7694145070017388+0.2795346657066926 I)/eps^2+(2.210224323752347-1.638885994980245 I)/eps-(8.825349316281414-2.767867207785680 I) eps-(5.769797853402923+6.282112733515471 I) eps^2+(0.916149674659915-7.653330870977506 I) eps^3+(3.322769495103590-2.538975546907716 I) eps^4,j[b,1,1,1,1,1,1,0,1,-1,0,0]->(1.875290069821838+9.459603516763820 I)+(0.2251971640636448-0.0937229311930129 I)/eps^3-(0.7957338075600500+0.1671071870270785 I)/eps^2+(2.467329804998314-1.596594529785452 I)/eps-(16.77271519837114-6.58802369255848 I) eps-(16.55179701371823+15.51504750109650 I) eps^2+(3.31298037930649-22.87128071786380 I) eps^3+(12.83405354328559-6.88592594010038 I) eps^4,j[b,1,1,1,1,1,1,0,1,0,-1,-1]->(-1.18850131133128+63.67903661869349 I)+0.6493674719751840/eps^3-(2.444932796373030+6.734771119384840 I)/eps^2+(30.91120047273108-3.68460409305415 I)/eps-(71.43260806944348+5.73329533928322 I) eps-(4.56564219393852+53.39299983739166 I) eps^2+(31.65531777562863-65.52374256070727 I) eps^3+(114.02506573264274-38.23275721367305 I) eps^4,j[b,1,1,1,1,1,1,0,1,-1,0,-1]->(1.34555092172370+62.18163359894674 I)+(0.7656703578163925-0.3186579660562439 I)/eps^3-(3.319238374461327+3.838103443530929 I)/eps^2+(22.93168899801189-3.43057963414902 I)/eps-(86.33863983641093-27.19294147248831 I) eps-(81.25376344069198+70.07255970523453 I) eps^2+(25.96801022462241-103.14645654562131 I) eps^3+(23.31634877545885-42.76843317988204 I) eps^4,j[b,1,1,1,1,1,0,1,1,0,0,0]->(7.12563855609980-25.68331908657861 I)-0.04368932038834951/eps^4-(0.2349170669378526+0.2745080959447392 I)/eps^3-(0.815375933789727+1.239706768242567 I)/eps^2-(0.064413560085406+8.759895567621047 I)/eps+(18.12234781927180-75.37177229978796 I) eps+(84.6335477163972-229.8685692654715 I) eps^2+(364.5469335764928-591.8891378443658 I) eps^3+(1201.012840397362-1384.059342446371 I) eps^4,j[b,1,1,1,1,1,0,1,1,0,0,-1]->(16.10382936840812-43.44135686810719 I)-0.04368932038834951/eps^4-(0.4038652147786730+0.2745080959447392 I)/eps^3-(2.046705249187334+0.870281518651370 I)/eps^2+(0.90454919248361-17.42411118244612 I)/eps+(10.96845737198556-112.94000804663775 I) eps+(49.9578474145854-337.5054571614182 I) eps^2+(356.6973715998056-842.5957779745684 I) eps^3+(1367.703835276151-1886.638882208324 I) eps^4,j[b,1,1,1,1,1,0,1,1,0,-1,0]->(11.91514078992746-32.95598103306208 I)-0.3226440323349001/eps^3-(1.2239412858590533-0.7054996085942995 I)/eps^2+(0.307081000928545-12.315352020800128 I)/eps-(3.03990809672984+66.88678827738985 I) eps-(39.2087928688660+172.9281748693424 I) eps^2+(7.2732415558033-415.5810275848042 I) eps^3+(331.3342988164441-890.7844456821415 I) eps^4,j[b,1,1,1,1,1,0,1,1,0,-1,-1]->(27.91423134258534-122.46960251454175 I)-(0.6279392337277786-0.6005547047319275 I)/eps^3-(9.049777886492953-3.547740969659491 I)/eps^2+(0.36744368218165-53.35439796852292 I)/eps-(64.0794091023079+250.4436336729607 I) eps-(312.5461129490912+483.5153749197061 I) eps^2-(648.0962530796112+918.7623466616447 I) eps^3-(934.393779261372+1541.596988155581 I) eps^4,j[b,1,1,0,1,1,1,1,1,0,0,0]->(4.826974648511751-0.938217971210942 I)+0.007173944234540150/eps^4-(0.1238234310294034+0.2554262523842675 I)/eps^3-(0.4708691665164311+0.0407858448442965 I)/eps^2+(0.0980788813801077-0.6735178186806935 I)/eps+(11.024770894773476-7.405821813541056 I) eps+(33.12696570662626-40.58354493837143 I) eps^2+(108.8749736621887-119.0587478971747 I) eps^3+(311.3393355692469-283.6961901248990 I) eps^4,j[b,1,1,0,1,1,1,1,1,0,0,-1]->(17.93735766881560+21.11986722039647 I)+0.06456549811086135/eps^4-(0.3832961778921587+0.6160280204561745 I)/eps^3-(1.900835711788262-0.642442782112807 I)/eps^2+(3.943382593301627+2.484893411009374 I)/eps+(15.19866497936054+23.58758783778279 I) eps+(42.04190681605762-41.29378224130728 I) eps^2+(156.9573537204596-177.5860948215514 I) eps^3+(443.1409731653721-438.4924092345580 I) eps^4,j[b,1,1,0,1,1,1,1,1,0,-1,0]->(18.14556521995453+23.80617696646733 I)+0.1096019258054745/eps^4-(0.4955208707448452+0.6886492098595446 I)/eps^3-(1.830941774795674-1.304776891758357 I)/eps^2+(2.986927333887434+4.955640859689681 I)/eps+(20.69378397127710+34.84861886707290 I) eps+(38.67371182785157-3.94525861359743 I) eps^2+(110.2303757819814-93.5358062103969 I) eps^3+(282.4784871253042-255.2816254115104 I) eps^4,j[b,1,1,0,1,1,1,1,1,-1,0,0]->(13.05157161748829+9.56535534665436 I)+0.2080443828016644/eps^4-(0.5871467963704836+0.9259201648929696 I)/eps^3-(2.324123354872114+0.280813754490982 I)/eps^2+(0.5443475363579207+1.2876426075587179 I)/eps+(30.08768424857508-3.39938837808198 I) eps+(93.62561808613790-87.34681774933826 I) eps^2+(294.9912167949033-292.5829092527651 I) eps^3+(818.2769816575937-717.7889505177495 I) eps^4,j[b,1,1,-1,1,1,1,1,1,0,0,0]->(4.748932010087886-1.766209589150539 I)-0.1430803322333286/eps^4+(0.1453155126591885-0.1082013985794466 I)/eps^3-(0.1932932523402026-0.2204308141918439 I)/eps^2+(1.319325233060809-1.543499806471658 I)/eps+(9.252569846410666-9.708022421224554 I) eps+(26.58200318836436-33.77245318218027 I) eps^2+(83.76470609238484-94.43286612278618 I) eps^3+(242.2595218174597-214.3738979523934 I) eps^4,j[b,1,1,0,1,1,1,1,1,-1,0,-1]->(72.3530871447412+124.1162705530823 I)+0.7073509015256588/eps^4-(1.751127016319307+2.233101574153633 I)/eps^3-(11.713744984869914+0.723648135781778 I)/eps^2+(22.30367957298705+11.37238104266230 I)/eps+(37.6915692329508+187.3526468517391 I) eps+(39.91251048990020+23.71076324825735 I) eps^2+(296.5692607853184-385.8436798513535 I) eps^3+(876.208738829604-1111.970242225243 I) eps^4,j[b,1,1,0,1,1,1,1,1,-1,-1,0]->(75.9307921090937+128.3299259700568 I)+0.9535367545076283/eps^4-(2.222878892263378+2.496353385740849 I)/eps^3-(12.168878949553507-2.148481034357216 I)/eps^2+(16.52652432298456+19.24586269461294 I)/eps+(69.1789998894944+220.4742171556161 I) eps+(53.2339753474679+135.4633382342789 I) eps^2+(193.0521210042479-147.4133839378803 I) eps^3+(474.3131483371197-619.8118218454996 I) eps^4,j[b,1,1,-1,1,1,1,1,1,0,0,-1]->(-0.978364801309434+4.149426574227909 I)-0.3525595038819009/eps^4+(0.3246992673600138-0.2609563142210184 I)/eps^3+(0.5789225527321481+0.5838800183909695 I)/eps^2+(5.947723997856353+3.927547817163094 I)/eps+(19.47393870704981-26.92512541277323 I) eps+(58.28476442299784-64.78404094828216 I) eps^2+(185.8241527341751-151.2825990539263 I) eps^3+(385.0471972136470-324.7616006983439 I) eps^4,j[b,1,1,-1,1,1,1,1,1,-1,0,0]->(12.816663189434440+2.953669934890118 I)-0.7593619972260749/eps^4-(0.9921782207306444+0.3922300698504941 I)/eps^3-(1.0609716510548510-0.5054599731135175 I)/eps^2+(5.206363952362661+1.286528058075192 I)/eps+(43.90156432906013-30.58721657539669 I) eps+(160.8970365619496-101.0819988583404 I) eps^2+(464.2949238625458-248.4759074139417 I) eps^3+(1208.7547086663173-538.0670665103780 I) eps^4,j[b,1,1,1,1,1,1,1,1,0,0,0]->(-2.156783238882093-7.868184723641427 I)-0.01643588328980576/eps^4-(0.06458950702504973-0.11598934725802028 I)/eps^3+(0.6982536558199791+0.0462966272804279 I)/eps^2+(0.6514254769167946-0.0774501439379001 I)/eps-(13.338458268888853-2.958080467752759 I) eps-(34.27013226889006+48.86538767707614 I) eps^2-(46.4418659756749-265.0502580055115 I) eps^3-(12.8139572037783+229.4253819752309 I) eps^4,j[b,1,1,1,1,1,1,1,1,0,0,-1]->(-17.59855781712679-28.98096888477711 I)-0.04251225837500996/eps^4-(0.2407287296747439-0.4783683648302725 I)/eps^3+(5.525866695481045+0.127386314408194 I)/eps^2+(4.17476356631552+23.07428565142087 I)/eps-(95.8554077187192-260.8249976348692 I) eps-(270.8474822080010+481.5692881611823 I) eps^2-(545.980676399677-4372.882530252216 I) eps^3-(956.428894122799+6800.379627767787 I) eps^4,j[b,1,1,1,1,1,1,1,1,0,-1,0]->(-20.44544822891483-27.64415809804045 I)-0.05064610961921605/eps^4-(0.2408300893301878-0.6867184099270305 I)/eps^3+(5.770516123849749+0.553846331067213 I)/eps^2+(4.73573327068742+19.56867710359416 I)/eps-(105.2776992546583-217.3360569636139 I) eps-(295.0441767104756+369.2628010040249 I) eps^2-(608.323775039284-3891.936769552670 I) eps^3-(1099.358110416378+4816.505572977438 I) eps^4,j[b,1,1,1,1,1,1,1,1,-1,0,0]->(-17.56657584583959-38.25156732408060 I)-0.02270447487287335/eps^4-(0.2558481766363980-0.7902285839906368 I)/eps^3+(4.196047696746543+0.128064491718820 I)/eps^2+(2.817985111825691+6.066891340826495 I)/eps-(83.12655145688212-88.94002237179954 I) eps-(220.8184474137630+273.6209524713988 I) eps^2-(412.343245151612-2368.451274739757 I) eps^3-(619.186832796860+2412.444853830639 I) eps^4,j[b,1,1,1,1,1,1,1,1,0,-1,-1]->(-122.6250858615907-383.3608545281432 I)-0.4079657019068887/eps^4-(2.090052781612058-3.759473026056382 I)/eps^3+(46.56692077601590-21.92294183875418 I)/eps^2+(40.0111049738704+291.6519933798524 I)/eps-(660.014039121691-3445.733507220038 I) eps-(1885.438375701430+8267.405604362268 I) eps^2-(4084.97149812638-52142.90014018961 I) eps^3-(7984.49297989628+134690.77116071081 I) eps^4,j[b,1,1,1,1,1,1,1,1,-1,0,-1]->(-109.7469133509980-304.6380050614686 I)-0.05371445480003870/eps^4-(1.703265349126898-2.834311150342184 I)/eps^3+(32.51381357025012-11.13443833980591 I)/eps^2+(15.9361432512875+163.1761369932720 I)/eps-(486.888422769598-1992.370102784765 I) eps-(1365.556030625883+4772.827486622444 I) eps^2-(2892.33034126634-33152.53526486161 I) eps^3-(5365.15171426083+72963.63323693738 I) eps^4,j[b,1,1,1,1,1,1,1,1,-1,-1,0]->(-124.3627337809294-272.3389071774055 I)-0.08123842660516117/eps^4-(1.602413670001611-3.765286859955285 I)/eps^3+(33.09237731956913-7.75100225545744 I)/eps^2+(19.38281968945494+137.45841827891574 I)/eps-(541.176492497090-1666.520231739039 I) eps-(1480.358769263038+3816.698058585593 I) eps^2-(3109.48276071633-29134.56191327301 I) eps^3-(5729.90610492332+55926.08052455085 I) eps^4,j[b,1,1,1,1,1,1,1,1,0,0,-2]->(-104.8774557830136-494.2028971201073 I)-0.4818884659718856/eps^4-(2.252128453179930-3.597069042174887 I)/eps^3+(47.34688464493682-30.75077537146648 I)/eps^2+(38.5395562895688+327.4285866252093 I)/eps-(599.309736694041-3970.820997395161 I) eps-(1754.404932784921+10403.958623577228 I) eps^2-(3827.37733939569-59362.74558747432 I) eps^3-(7533.0048373040+170851.0665328760 I) eps^4,j[b,1,1,1,1,1,1,1,1,0,-2,0]->(-139.7844078313256-307.5999957721155 I)-0.3894476331078875/eps^4-(1.970120018065698-4.223642117151293 I)/eps^3+(46.31502132115220-15.04758720309939 I)/eps^2+(41.6033088730355+256.7703113988339 I)/eps-(715.242944495453-2960.593843136998 I) eps-(1994.898867046619+6569.925721162337 I) eps^2-(4264.12241735504-45787.49596359016 I) eps^3-(8206.56155965281+105175.16888285710 I) eps^4,j[b,1,1,1,1,1,1,1,1,-2,0,0]->(-108.3908642681490-255.6634354450905 I)+0.04659128363564491/eps^4-(1.106300489037175-4.361215563651774 I)/eps^3+(24.57282931692662-2.43443633134388 I)/eps^2+(8.99798760852732+61.69917482391292 I)/eps-(443.8184401934450-857.7190412023527 I) eps-(1194.490279083669+2319.041897280917 I) eps^2-(2431.63763978609-18429.39596225714 I) eps^3-(4238.36156373635+28871.10506801709 I) eps^4};


(* ::Subsubsection::Closed:: *)
(*(c)*)


loop = {l1,l2};
ext = {p1,p2,p3,p4,p5};
momcon = {p5->-p1-p2-p3-p4};
denom = {l1^2,(l1+p1)^2,(l1+p1+p2)^2,l2^2-mtsq,-mtsq+(l2-p1-p2-p3-p4)^2,-mtsq+(l2-p1-p2-p3)^2,-mtsq+(l2-p1-p2)^2,(l1+l2)^2-mtsq,(l1+p3)^2,(l1+p4)^2,(l2+p1)^2};
rep = {p1^2->0,p2^2->0,p3^2->0,p4^2->0,p1*p2->s12/2,p1*p3->(-s12-s23+s45)/2,p1*p4->(mhsq-s15+s23-s45)/2,p2*p3->s23/2,p2*p4->(s15-s23-s34)/2,p3*p4->s34/2};
num = {s12->17/2,s23->-5/2,s34->1/5,s45->26/5,s15->-11/2,mhsq->13/25,mtsq->1};
etaposi = {4,5,6,7,8};
mi = {173 -> 173};
results = {j[c,0,0,0,0,0,0,1,1,0,0,0]->3.002427254857532+1.000000000000000/eps^2+0.8455686701969343/eps+2.202530459420192 eps+5.391943876114373 eps^2+3.688934252548028 eps^3+7.871355105133613 eps^4,j[c,1,0,1,0,0,0,0,1,0,0,0]->(-2.391437813764883-0.925191161449805 I)+1.000000000000000/eps^2-(0.294497493299336-3.141592653589793 I)/eps+(0.507301168579494+2.822502092859348 I) eps-(4.195018529236505+1.450023295264467 I) eps^2+(1.687655470558554+2.907057739139973 I) eps^3-(6.083239665849618+1.471171183433347 I) eps^4,j[c,0,0,0,1,1,0,0,1,0,0,0]->2.147790364446389+1.000000000000000/eps^2-0.06289115171614834/eps-0.6030393110931515 eps+3.127097821375870 eps^2-1.414671677304124 eps^3+4.042545027485977 eps^4,j[c,0,0,0,1,0,1,0,1,0,0,0]->(1.214760379795076+2.510126463088365 I)+1.000000000000000/eps^2+(1.342621552229068+1.509172294880875 I)/eps-(0.112335372728634-3.377922113613196 I) eps-(0.310794866850529-2.993543103574747 I) eps^2-(1.264857229000346-2.999117818757464 I) eps^3-(0.528821069131820-2.477697246462421 I) eps^4,j[c,0,0,0,1,0,0,1,1,0,0,0]->(-0.8790515256137240+0.7805959196225940 I)+1.000000000000000/eps^2+(0.501499718213359+2.285844413543857 I)/eps-(0.063292818504479-2.087831033816092 I) eps-(1.605789741867936-0.212925767459787 I) eps^2+(0.468874911354627+1.846254006660554 I) eps^3-(1.930185568290695-0.146875355975729 I) eps^4,j[c,0,0,0,0,1,0,1,1,0,0,0]->2.152301328473190+1.000000000000000/eps^2-0.1204116232503122/eps-0.7266184592223334 eps+3.163701853449976 eps^2-1.595041834555903 eps^3+4.126698335358206 eps^4,j[c,1,0,0,0,1,0,0,1,0,0,0]->6.055356353972933+1.000000000000000/eps^2+1.715568670196934/eps+10.17021789410108 eps+26.36548223045341 eps^2+45.03666363564348 eps^3+107.1226444572584 eps^4,j[c,1,0,0,0,1,0,0,1,0,0,-1]->32.88200623900945+5.775000000000000/eps^2+9.101392403720629/eps+52.83254844444912 eps+139.2696884295035 eps^2+232.6508862559409 eps^3+560.3329323270756 eps^4,j[c,1,0,0,0,0,1,0,1,0,0,0]->(6.795624521056151-0.119783267980146 I)+1.000000000000000/eps^2+0.5455686701969343/eps+(3.226550044494701-0.762396374125233 I) eps+(33.91607049160012-2.34567299788719 I) eps^2+(19.47099133132479-4.62346225018047 I) eps^3+(153.3804010243011-6.5175953091519 I) eps^4,j[c,1,0,0,0,0,1,0,1,0,0,-1]->(60.82474754473635-0.65332255562872 I)+9.375000000000000/eps^2+4.813039616429592/eps+(25.33157005828457-4.14868503809671 I) eps+(290.5688486983881-12.7244737094566 I) eps^2+(133.11930835336518-24.96946954310334 I) eps^3+(1271.1322525427078-34.9631773911064 I) eps^4,j[c,0,1,0,0,1,0,0,1,0,0,0]->2.894636596653595+1.000000000000000/eps^2+3.220568670196934/eps+19.63583652419357 eps+6.565449690679561 eps^2+89.10333392253373 eps^3+17.13161943655371 eps^4,j[c,0,1,0,0,1,0,0,1,0,0,-1]->20.89116647896968+7.280000000000000/eps^2+23.19657325236701/eps+141.5115060459913 eps+46.75682975262346 eps^2+642.4519389521403 eps^3+120.1648416821107 eps^4,j[c,0,1,0,0,0,1,0,1,0,0,0]->4.658398075037765+1.000000000000000/eps^2+2.470568670196934/eps+14.61232118845263 eps+17.42206401609518 eps^2+65.26692415854833 eps^3+66.20555185614913 eps^4,j[c,0,1,0,0,0,1,0,1,0,0,-1]->49.96268730599402+11.30000000000000/eps^2+26.07575930655869/eps+153.7921264905440 eps+181.1024768531396 eps^2+687.7033296677796 eps^3+678.6080730352503 eps^4,j[c,0,0,1,1,0,0,0,1,0,0,0]->(6.242630057538808-1.759574820073907 I)+1.000000000000000/eps^2-0.2794313298030657/eps+(2.060969557860994-5.062790936863358 I) eps+(44.10739523177605-6.07777226597388 I) eps^2+(17.81733183160250-3.33161768600212 I) eps^3+(180.4208286705477+0.0547689525309 I) eps^4,j[c,0,0,1,1,0,0,0,1,0,0,-1]->(19.27365003904942-8.06575124419829 I)+3.125000000000000/eps^2-1.315931238967914/eps+(10.85211858481858-23.34119325310326 I) eps+(159.4739860995874-28.3647663771680 I) eps^2+(93.24609350694824-16.18555711145979 I) eps^3+(650.1516996369672-0.8181518198934 I) eps^4,j[c,0,0,1,0,1,0,0,1,0,0,0]->5.929595074500187+1.000000000000000/eps^2+1.795568670196934/eps+10.61525164377086 eps+25.52213446620516 eps^2+47.00814307811681 eps^3+103.2036370743411 eps^4,j[c,0,0,1,0,1,0,0,1,0,0,-1]->62.93903455301361+10.10500000000000/eps^2+19.38397141234002/eps+116.1058304003267 eps+276.5419421463970 eps^2+515.7456909300338 eps^3+1126.279304699134 eps^4,j[c,1,0,1,1,1,0,0,0,0,0,0]->(-2.210370400317073-3.779201864053437 I)+1.000000000000000/eps^2-(1.202957315212419-3.141592653589793 I)/eps+(2.700424587632226+3.391342148751494 I) eps-(4.447850832984244+3.949441737276990 I) eps^2+(5.466485586038130+3.984170404145574 I) eps^3-(7.255658177695366+4.000307524005398 I) eps^4,j[c,1,0,1,1,0,1,0,0,0,0,0]->(-9.486982455699484+1.425916715996646 I)+1.000000000000000/eps^2+(0.202555388732798+4.650764948470668 I)/eps-(4.451889168147820+10.743086685075238 I) eps+(7.164282631153364-7.816366814139748 I) eps^2+(8.013971852701909+3.145572875506675 I) eps^3-(1.263943812721652-4.458861597807978 I) eps^4,j[c,1,0,1,1,0,0,1,0,0,0,0]->(-13.061847241008693-3.831533604605479 I)+1.000000000000000/eps^2-(0.638566445282912-5.427437067133650 I)/eps+(9.92551771430296-17.06727030314562 I) eps+(11.12478243400388+13.45219538111771 I) eps^2-(8.079057183617589-1.353150743549520 I) eps^3-(0.336947290885170-1.473335469272857 I) eps^4,j[c,1,0,1,0,1,0,1,0,0,0,0]->(-2.140282292985821-3.959907754856187 I)+1.000000000000000/eps^2-(1.260477786746583-3.141592653589793 I)/eps+(2.826510326330897+3.611530431847367 I) eps-(4.605178947439533+4.147830258582000 I) eps^2+(5.724699771349776+4.214299971540150 I) eps^3-(7.574013929408107+4.232940178878735 I) eps^4,j[c,1,0,0,0,1,1,0,1,0,0,0]->(2.080929376233231+0.057157716091445 I)+0.5000000000000000/eps^2-0.07721566490153286/eps-(0.9859136925160535-0.3652029609939024 I) eps+(6.720874970591115+1.129414725882036 I) eps^2-(7.826971435055514-2.242151977069148 I) eps^3+(20.27305149168086+3.19424847018641 I) eps^4,j[c,1,0,0,0,0,1,1,1,0,0,0]->(3.682753088123165+1.366527507722007 I)+0.5000000000000000/eps^2-0.07721566490153286/eps-(4.538914972928493-3.773027058146036 I) eps+(6.623275092691580+3.863797080250125 I) eps^2-(27.53159376322517-0.37806319513112 I) eps^3+(39.22401347224627-3.66490625133274 I) eps^4,j[c,0,1,0,0,1,1,0,1,0,0,0]->0.2452470175291868+0.5000000000000000/eps^2-0.07721566490153286/eps+1.356723554917469 eps-3.681806140965890 eps^2+10.23884538242362 eps^3-22.63216857936410 eps^4,j[c,0,1,0,0,0,1,1,1,0,0,0]->0.7905128369732484+0.5000000000000000/eps^2-0.07721566490153286/eps+0.1368764574268512 eps-0.1101169899045509 eps^2+2.595792142666008 eps^3-5.705621577877009 eps^4,j[c,0,0,1,0,1,1,0,1,0,0,0]->1.103617313887548+0.5000000000000000/eps^2-0.07721566490153286/eps-0.4411149751939505 eps+1.736155832475958 eps^2-1.123907063268058 eps^3+2.721803198250255 eps^4,j[c,0,0,0,1,1,1,0,1,0,0,0]->(0.3106941261463632-1.2112834819726010 I)-(0.8791904894778794+0.7028091261363760 I)/eps-(0.767884147836649+1.673368711924812 I) eps+(1.474941620004832-1.559156664284981 I) eps^2-(0.781556377144866+1.595881127048142 I) eps^3+(2.132893247590580-1.376275378480779 I) eps^4,j[c,0,0,0,1,1,0,1,1,0,0,0]->(0.8618018661975746-0.3891544213196441 I)-(0.3654956665296266+0.7442046970534521 I)/eps-(0.4756069205043564+0.8317546497283453 I) eps+(1.478904219783840-0.307132519894913 I) eps^2-(0.9514036022798728+0.7929258164836036 I) eps^3+(1.959889547631842-0.296094117907658 I) eps^4,j[c,0,0,0,1,0,1,1,1,0,0,0]->(1.594479091537459+0.794660587882513 I)+(0.3509358009301473-0.7618630369493499 I)/eps-(0.1026794821470533-0.4032286893672016 I) eps+(1.418230483612267+1.478429273792268 I) eps^2-(1.2362845847399239-0.3834136166249223 I) eps^3+(1.646716345590451+1.244486068571181 I) eps^4,j[c,0,0,0,0,1,1,1,1,0,0,0]->0.06985774062614908-0.5085629623977528/eps-1.095676522139335 eps+0.3880926929671942 eps^2-1.615329887546256 eps^3+0.8384946020033260 eps^4,j[c,1,0,1,0,0,1,0,1,0,0,0]->(-6.064865450098650-4.803775853728650 I)+0.5000000000000000/eps^2-(0.217281828397804-3.141592653589793 I)/eps+(12.839110277629110+4.722762089344678 I) eps-(28.25447616400440+5.61659243697193 I) eps^2+(54.61229539183408+4.90566957864309 I) eps^3-(109.77490695833545+6.41907696257470 I) eps^4,j[c,1,0,1,0,0,1,0,1,0,0,-1]->(-66.11197768003700-50.74694682960233 I)+6.200000000000000/eps^2-(1.67922850863649-35.81415625092364 I)/eps+(139.0335546711569+52.3838820245614 I) eps-(303.9053381443166+58.2747398194284 I) eps^2+(588.5185533180383+56.8768376112581 I) eps^3-(1182.3360091462535+63.9154570015299 I) eps^4,j[c,1,0,0,0,1,0,1,1,0,0,0]->(2.730139490814326+0.621196094762875 I)+0.5000000000000000/eps^2-0.04319595834877938/eps-(2.307840491693502-1.840872498588097 I) eps+(6.373881313523863+2.343014291896134 I) eps^2-(15.44381059082608-1.52099161903373 I) eps^3+(26.78302241878628+0.36190931681560 I) eps^4,j[c,1,0,0,0,1,0,1,1,0,0,-1]->(43.14373191825653+4.64072504518507 I)+7.335000000000000/eps^2-3.874224122082100/eps-(43.17824783254675-13.69055330377013 I) eps+(155.4767917053322+17.2402260910752 I) eps^2-(240.8221860877644-10.8083344328141 I) eps^3+(661.6196612224398+1.9227633458580 I) eps^4,j[c,1,0,0,0,1,0,1,1,0,-1,0]->(7.025654153181152+0.516961977040958 I)+2.195000000000000/eps^2-0.8211499637038950/eps-(6.784565903629714-1.495998118266532 I) eps+(17.44994685619641+1.79795171758435 I) eps^2-(31.82863384651409-0.94736125112454 I) eps^3+(61.43708668626287-0.14931700011449 I) eps^4,j[c,0,1,0,1,1,0,0,1,0,0,0]->0.3435294794846938+0.5000000000000000/eps^2+0.01432451318538452/eps+1.230402975010382 eps-2.875858532290843 eps^2+8.515519869298878 eps^3-18.39338415372824 eps^4,j[c,0,1,0,1,1,0,0,1,0,0,-1]->5.400719606160514+3.005000000000000/eps^2+2.525509968070326/eps+20.92844619627030 eps+1.813507886548405 eps^2+108.0631649916659 eps^3-26.71829169031323 eps^4,j[c,0,1,0,1,1,0,0,1,0,-1,0]->3.123054052359561+2.757500000000000/eps^2-0.4712904878695218/eps+3.407221802705775 eps-8.597090995936438 eps^2+31.27985518297505 eps^3-69.19353364917568 eps^4,j[c,0,1,0,1,0,1,0,1,0,0,0]->(-2.128067956451060+1.306072095933904 I)+0.5000000000000000/eps^2+(1.419837217130601+1.509172294880875 I)/eps+(4.038331466230956+1.579948015272220 I) eps-(10.432634147110762-0.618231843392440 I) eps^2+(20.15834130890148+1.04075164111468 I) eps^3-(42.22737918943932-0.45890624590568 I) eps^4,j[c,0,1,0,1,0,1,0,1,0,0,-1]->(-5.308256849354748+6.005410426181522 I)+3.425000000000000/eps^2+(8.394279173280351+7.319485630172242 I)/eps+(30.36887232440531+7.10112139362117 I) eps-(27.95408351922943-2.19446749311869 I) eps^2+(149.0794662432128+4.2668847950224 I) eps^3-(112.66507710472225-1.39159478659166 I) eps^4,j[c,0,1,0,1,0,1,0,1,0,-1,0]->(-8.733248506067918+6.471841999887760 I)+2.967500000000000/eps^2+(6.365931001637985+7.447765275237117 I)/eps+(16.35117894183703+7.77413105122129 I) eps-(44.74940622194243-2.96439302159659 I) eps^2+(85.34644835270914+4.95684051835297 I) eps^3-(181.1241936923417-2.0497484498760 I) eps^4,j[c,0,1,0,1,0,0,1,1,0,0,0]->(-3.868753169118779-1.121601060428996 I)+0.5000000000000000/eps^2+(0.578715383114892+2.285844413543857 I)/eps+(6.620075501714547+1.970412030725381 I) eps-(14.69312396273681+1.34478037600569 I) eps^2+(28.57249047993114+2.21950841685740 I) eps^3-(57.80046240656397+1.27454414665607 I) eps^4,j[c,0,1,0,1,0,0,1,1,0,0,-1]->(-14.25131528596129-7.24540445363400 I)+3.625000000000000/eps^2+(3.821324431550115+12.000683171105250 I)/eps+(43.42746462453215+9.77641324418527 I) eps-(48.04965261680298+8.66018207224775 I) eps^2+(188.2934617024394+11.1043403039063 I) eps^3-(182.4602842633101+8.3326434947635 I) eps^4,j[c,0,1,0,1,0,0,1,1,0,-1,0]->(-18.06831822250260-6.22956717427523 I)+3.092500000000000/eps^2+(2.297173596549180+11.852103284224900 I)/eps+(30.54465567163527+9.80471768304618 I) eps-(67.36107917754415+7.70492637812821 I) eps^2+(131.02417466169993+10.92882058539532 I) eps^3-(263.5756237511511+7.4358456482064 I) eps^4,j[c,0,1,0,0,1,0,1,1,0,0,0]->0.4359259154223924+0.5000000000000000/eps^2-0.04319595834877938/eps+0.9647137023173235 eps-2.371487279628821 eps^2+7.435051069979887 eps^3-16.26491280026117 eps^4,j[c,0,1,0,0,1,0,1,1,0,0,-1]->15.39748668040574+7.335000000000000/eps^2-0.2442241220821004/eps+11.62307456940724 eps+20.47528741323761 eps^2+86.00104103080899 eps^3+11.89662312914325 eps^4,j[c,0,1,0,0,1,0,1,1,0,-1,0]->5.659490704655775+4.430000000000000/eps^2-1.711735897522939/eps+1.975312590360094 eps-9.315499902878904 eps^2+38.52830089161000 eps^3-90.94917293683360 eps^4,j[c,0,0,1,1,1,0,0,1,0,0,0]->(2.649499521537013+0.634332659318756 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(1.988656712702844-1.880155884828016 I) eps+(5.708830201876374+2.393025281218078 I) eps^2-(14.034688157447738-1.551666107126638 I) eps^3+(23.73830087151730+0.36369998582340 I) eps^4,j[c,0,0,1,1,1,0,0,1,0,0,-1]->(15.17119925767633+3.01564210265967 I)+3.005000000000000/eps^2+3.225509968070326/eps+(10.348985342505032+9.082857556280755 I) eps+(34.02179799993497+11.92919723328803 I) eps^2+(22.27868835439570+8.39482487263853 I) eps^3+(130.06589030860507+2.94818445807929 I) eps^4,j[c,0,0,1,1,1,0,0,1,0,-1,0]->(21.63581168048892+6.31573112777084 I)+3.907500000000000/eps^2+1.911655892456863/eps-(8.53823491629269-18.99435958835382 I) eps+(35.59754002678709+24.89622903882796 I) eps^2-(92.21825263584988-17.47519481829679 I) eps^3+(141.7779081586351+6.1468430303493 I) eps^4,j[c,0,0,1,1,0,1,0,1,0,0,0]->(-0.904891032339252+4.789797421084920 I)+0.5000000000000000/eps^2+(1.419837217130601+1.509172294880875 I)/eps-(6.463080537527971-3.719291510528842 I) eps-(10.119093639549131+3.881130241492700 I) eps^2-(0.109863618236225+9.372590750045065 I) eps^3-(1.434503658271216+6.972508939926520 I) eps^4,j[c,0,0,1,1,0,1,0,1,0,0,-1]->(0.90583424742264+23.52198000335667 I)+3.425000000000000/eps^2+(9.894279173280351+7.319485630172242 I)/eps-(13.47719133614041-20.11596430174747 I) eps-(34.28695585597110+14.51486965872572 I) eps^2+(68.84029796277201-41.04202425559807 I) eps^3+(41.00340612302868-31.72713226279435 I) eps^4,j[c,0,0,1,1,0,1,0,1,0,-1,0]->(-2.72477486079334+44.11071849640547 I)+4.517500000000000/eps^2+(12.91742637474285+12.12619938936783 I)/eps-(59.69830775933137-38.81676038925068 I) eps-(86.87288893433974+28.19546606026345 I) eps^2-(23.96276725197398+82.44243387648261 I) eps^3+(13.26091051062686-65.17227556933853 I) eps^4,j[c,1,0,1,0,1,0,0,1,0,0,0]->(-5.958758282429571-5.497014860369043 I)+0.5000000000000000/eps^2-(0.217281828397804-3.141592653589793 I)/eps+(14.68618838146575+6.12190640896287 I) eps-(31.65468211455993+6.70037604313838 I) eps^2+(62.89470186070919+7.03493195812716 I) eps^3-(125.38111235470655+7.17014485464733 I) eps^4,j[c,1,0,1,0,1,0,0,1,0,0,-1]->(-51.83567416467073-47.19496417973438 I)+5.170000000000000/eps^2-(2.30662794213702-29.34247538452867 I)/eps+(122.94067121503034+54.34785329807827 I) eps-(267.9021785088157+57.8599225127189 I) eps^2+(525.5551536611228+62.1499458979115 I) eps^3-(1049.9013497226463+61.8578873689197 I) eps^4,j[c,1,0,1,0,1,0,0,1,0,-1,-1]->(-52.37671578104673-103.96249483934448 I)+23.81816666666667/eps^2+(21.78334939827477+68.50661660173023 I)/eps+(433.2808409208178+120.1086835936923 I) eps-(314.7118225222853+127.2702117627643 I) eps^2+(1884.402466701605+136.824725080120 I) eps^3-(1200.2435275711194+135.7437262891686 I) eps^4,j[c,1,0,1,1,1,1,0,0,0,0,0]->(3.520969442013719-3.172092960717857 I)-(0.8791904894778794+0.7028091261363760 I)/eps+(4.060757128494766+6.945924913412885 I) eps-(5.436543946459722-1.491152179445742 I) eps^2-(0.3935834835529504-1.3553753877494445 I) eps^3-(3.789869101751046+4.350357902905396 I) eps^4,j[c,1,0,1,1,1,0,1,0,0,0,0]->(3.616479117542661-0.688950328382390 I)-(0.3654956665296266+0.7442046970534521 I)/eps-(1.281919476502245-6.925128656117715 I) eps-(5.243130486560318+4.980202207354610 I) eps^2+(4.223153169423016+1.208756195436395 I) eps^3-(2.773271930837922+2.247329978438570 I) eps^4,j[c,1,0,1,1,0,1,1,0,0,0,0]->(3.587852379259222+2.765732191610776 I)+(0.3509358009301473-0.7618630369493499 I)/eps-(8.700294313892209-6.624494167926263 I) eps-(4.75632170426680+13.96180188041799 I) eps^2+(10.658308458278272+1.057355223923745 I) eps^3-(1.346504623670159-0.735856858753027 I) eps^4,j[c,1,0,1,1,0,0,1,1,0,0,0]->(0.9332717295286174-0.7365957492133094 I)+(1.310833225155031+5.958663040214530 I) eps-(12.540067392823204+6.294603693107238 I) eps^2+(20.42144682638077+0.53270978086361 I) eps^3-(34.10294780478307+2.58057294722998 I) eps^4,j[c,1,0,1,0,1,1,1,0,0,0,0]->(0.649653166063253-1.597697666556643 I)-0.5085629623977528/eps+(1.077544182713750+2.040945613885667 I) eps-(1.455836903868508+1.871009752153946 I) eps^2+(2.366514134642305+2.140795415711785 I) eps^3-(2.951233672102427+2.179202551358543 I) eps^4,j[c,1,0,1,0,0,1,1,1,0,0,0]->(-0.0515380854520328-1.1542802942111196 I)+(3.635700841943090+2.644402718550595 I) eps-(8.377464543791292+1.163275243102901 I) eps^2+(15.54540065816403+2.25156031977109 I) eps^3-(34.22806997082635+2.70223540649251 I) eps^4,j[c,0,0,0,1,1,1,1,1,0,0,0]->(-0.5186401021878126-0.2920969218440989 I)-(0.2973139959813419-0.2313545759127766 I)/eps-(0.3508108715867193+0.2058426900975855 I) eps-(0.3340704515750425+0.5583017572138978 I) eps^2-(0.1227358587869599+0.2147408598386337 I) eps^3-(0.2428672123151667+0.4779857982198632 I) eps^4,j[c,1,1,1,0,1,0,0,1,0,0,0]->(1.150683756895635+2.112984294360263 I)+0.1176470588235294/eps^3-(0.4610100475266346-0.3695991357164463 I)/eps^2+(0.193502274192605-1.448305778540757 I)/eps-(2.818922330618221+2.350045567999884 I) eps+(5.554129918144239+2.528301468700491 I) eps^2-(10.270359982636826+2.637220598408819 I) eps^3+(19.24233844625270+2.67392883079160 I) eps^4,j[c,1,1,1,0,1,0,0,1,0,0,-1]->(9.42987394629364+17.30413651239597 I)+0.9435294117647059/eps^3-(3.816819650495720-2.964185068445899 I)/eps^2+(1.660272909398213-11.990892574074517 I)/eps-(22.79380990278439+19.42150218471530 I) eps+(45.08509644216565+20.77362302103775 I) eps^2-(82.68188139149586+21.78896209625187 I) eps^3+(154.7538986831561+21.9769186677489 I) eps^4,j[c,1,1,1,0,0,1,0,1,0,0,0]->(1.227927086610524+1.649342339958185 I)+0.1176470588235294/eps^3-(0.4274680724716984-0.3695991357164463 I)/eps^2-(0.0028776956134413+1.3636861338032887 I)/eps-(2.723644604785268+2.057553116400961 I) eps+(5.595411744444742+1.696318503606964 I) eps^2-(9.387193265289637+2.104822356834662 I) eps^3+(19.30522215814537+2.32205383445135 I) eps^4,j[c,1,1,1,0,0,1,0,1,0,0,-1]->(12.20820108000241+17.24864124018401 I)+1.141176470588235/eps^3-(4.388913112068404-3.585111616449529 I)/eps^2+(0.655945341685171-13.894079979907747 I)/eps-(25.61998972805771+19.77829171422393 I) eps+(51.79903710797487+18.80576504104895 I) eps^2-(88.80829543445616+20.67428639286332 I) eps^3+(175.3481973917726+22.8029541031742 I) eps^4,j[c,1,1,0,0,1,1,0,1,0,0,0]->(-0.9365026396675381+0.3896540812530012 I)+(0.5694022977453541+0.0760341226553572 I)/eps+(3.013730923995447+0.888255151794477 I) eps-(7.892434822630687-1.084276427590499 I) eps^2+(13.286616088694484+0.483020448304567 I) eps^3-(33.74977519694363+0.75670304870563 I) eps^4,j[c,1,1,0,0,1,1,0,1,0,0,-1]->(-12.240742020980814+1.996369243781719 I)-0.5000000000000000/eps^2+(5.261985553417600+0.395884695070030 I)/eps+(32.95985765570968+4.41799240094023 I) eps-(82.49066817724601-5.00727373798008 I) eps^2+(156.0732511240315+1.2523777698850 I) eps^3-(359.1832876222292+5.7288932963735 I) eps^4,j[c,1,1,0,0,1,1,0,1,-1,0,0]->(-0.9172027855702208-0.0002783264357486 I)+0.5000000000000000/eps^2+(0.09878535564798283+0.00385850985594511 I)/eps+(3.569813652488567-0.083427516919951 I) eps-(10.681748557220929+0.343968777163654 I) eps^2+(23.59298335017779-0.77198733483246 I) eps^3-(52.88788924256914+1.18239152793951 I) eps^4,j[c,1,1,0,0,1,0,1,1,0,0,0]->(-1.658037046150521+0.473207058965587 I)+(0.5678781137132262+0.2982592120608390 I)/eps+(2.302929947747927-0.090514764507057 I) eps-(7.605869917545558+0.814009560112572 I) eps^2+(15.51462116060395-0.82600152382923 I) eps^3-(31.20192168750177+0.28595936278329 I) eps^4,j[c,1,1,0,0,1,0,1,1,0,0,-1]->(-17.96452820639090+2.71999808776238 I)-0.5000000000000000/eps^2+(5.802019107872786+1.956029214071171 I)/eps+(31.46505748930099-1.71509453007021 I) eps-(87.05789980392873+6.72337346364193 I) eps^2+(184.8022134388987-6.2299227214633 I) eps^3-(374.3517332150618+1.9251627695480 I) eps^4,j[c,1,1,0,0,1,0,1,1,0,-1,0]->(-1.836567382006192-0.052569537099951 I)+0.5000000000000000/eps^2+(0.4180010027808470+0.1120231850231756 I)/eps+(5.065796926289303-0.740647453522633 I) eps-(13.433834035121508+1.265703356599340 I) eps^2+(32.31855726922550-1.03963484013193 I) eps^3-(66.34275075774379+0.43529748903992 I) eps^4,j[c,1,1,0,0,0,1,1,1,0,0,0]->(-2.604487119909156+0.540471770428539 I)+(0.5372289219914070+0.5821270887753953 I)/eps+(1.356584129572697-1.466876343346535 I) eps-(7.060064380888022+3.399726543165008 I) eps^2+(18.58450879006814-2.54967434341506 I) eps^3-(27.56274595103926-0.46847244614454 I) eps^4,j[c,1,1,0,0,0,1,1,1,0,0,-1]->(-26.02051679637730+3.51893280899517 I)-0.5000000000000000/eps^2+(6.520585813157290+3.994268848472692 I)/eps+(30.82124447355151-10.19865087834000 I) eps-(95.86122460341467+22.64347439004602 I) eps^2+(231.3328024554394-16.1500538743452 I) eps^3-(410.0327097173446-3.7445522280404 I) eps^4,j[c,1,0,1,1,1,0,0,1,0,0,0]->(-0.1893554279529321-1.1896428778450385 I)+(3.638664263461299+2.209320600263836 I) eps-(7.859685948402856+1.473512956692144 I) eps^2+(16.25265300661123+2.33601599770301 I) eps^3-(33.68978435583272+2.13694767955231 I) eps^4,j[c,1,0,1,1,1,0,0,1,0,0,-1]->(-6.633701068150611-10.590892394797402 I)+0.5000000000000000/eps^2-(0.217281828397804-3.141592653589793 I)/eps+(30.23686437259143+15.87665407913483 I) eps-(65.23355161209734+13.03869654664056 I) eps^2+(132.24233523657413+17.54573824444329 I) eps^3-(269.3682809368592+16.4378412344012 I) eps^4,j[c,1,0,1,1,1,0,0,1,0,-1,0]->(2.420478307306111-2.290343151732800 I)+0.5000000000000000/eps^2+0.01432451318538452/eps+(7.151929764227366+7.809917851052991 I) eps-(13.616093174616798+0.500636513859918 I) eps^2+(24.80844977061141+7.75589065311691 I) eps^3-(58.52819512725704+4.72337913147063 I) eps^4,j[c,1,0,1,1,0,1,0,1,0,0,0]->(1.036795499410576-1.362433327180749 I)+(4.269382154212936+6.538517301355282 I) eps-(13.877777179629345+0.171843060058632 I) eps^2+(13.685927828654796-0.624552617067304 I) eps^3-(35.13983287203023+6.11248717843874 I) eps^4,j[c,1,0,1,1,0,1,0,1,0,0,-1]->(-1.001142391297305-11.533568948603893 I)+0.5000000000000000/eps^2-(0.217281828397804-3.141592653589793 I)/eps+(33.94553437392250+36.76776874745965 I) eps-(96.25358365082436+6.31131943399450 I) eps^2+(121.88019836903320+2.49866901602626 I) eps^3-(283.7657095501189+36.5380353752671 I) eps^4,j[c,1,0,1,1,0,1,0,1,0,-1,0]->(1.567068652361628+1.665225210175774 I)+0.5000000000000000/eps^2+(1.419837217130601+1.509172294880875 I)/eps+(2.99576832451429+19.60976527818456 I) eps-(44.59719386597510+6.11430389167634 I) eps^2+(34.61757609722085-13.42775384664027 I) eps^3-(82.87041145720529+22.36019910172977 I) eps^4,j[c,1,0,1,0,1,0,1,1,0,0,0]->(-0.1907706334474271-1.1598321189545547 I)+(3.579147842551888+2.190078441204273 I) eps-(7.825152760582629+1.483918705173778 I) eps^2+(16.19909579697168+2.32520774199106 I) eps^3-(33.62734613616960+2.13583055302396 I) eps^4,j[c,1,0,1,0,1,0,1,1,0,0,-1]->(-9.06507775527006-18.10456401579409 I)+0.5000000000000000/eps^2-(0.217281828397804-3.141592653589793 I)/eps+(54.12039023777574+27.88271080377688 I) eps-(117.50287287114014+22.90121683250593 I) eps^2+(243.4464254754403+30.1535267335764 I) eps^3-(497.7090906182149+29.1261404900927 I) eps^4,j[c,1,0,1,0,1,0,1,1,0,-1,0]->(-0.115297783729952-3.204379745883425 I)+0.5000000000000000/eps^2-0.04319595834877938/eps+(9.826698157268385+4.819554616519123 I) eps-(20.48933612557039+4.27815135683156 I) eps^2+(46.60102557818522+5.29425141255978 I) eps^3-(94.63973216709768+5.29380612058296 I) eps^4,j[c,1,0,0,0,1,1,1,1,0,0,0]->(-0.0377588554688792-0.5417114997239839 I)-0.5085629623977528/eps-(1.720858244012742+1.572061702470390 I) eps+(4.832525929595004-1.788625450513195 I) eps^2-(4.960395585472472+0.525131928117023 I) eps^3+(18.04399804977818+1.18062447896339 I) eps^4,j[c,1,0,0,0,1,1,1,1,0,0,-1]->(5.495097569903465-4.232704791608007 I)+0.5000000000000000/eps^2-6.727798451631429/eps-(31.32173025128134+12.54661131693168 I) eps+(72.18873639606830-15.18537270175888 I) eps^2-(120.28977703386799+6.85496264327572 I) eps^3+(305.3590467376357+5.1225277466477 I) eps^4,j[c,1,0,0,0,1,1,1,1,0,-1,0]->(0.9412482350709105-0.4930524371501086 I)-1.715610147684871/eps-(6.419388495459603+1.471993117596132 I) eps+(11.026442047821443-1.829041094752855 I) eps^2-(21.82436476400846+0.96424568264321 I) eps^3+(47.51858974393181+0.30751803990172 I) eps^4,j[c,0,1,1,1,1,0,0,1,0,0,0]->(-1.678859497011425+0.477985678795775 I)+(0.5771991383374158+0.3027660080038653 I)/eps+(2.310612918299583-0.099593520269817 I) eps-(7.640377820949301+0.837639400656119 I) eps^2+(15.57040177539424-0.84808153104902 I) eps^3-(31.23422076933939+0.29514381063851 I) eps^4,j[c,0,1,1,1,1,0,0,1,0,0,-1]->(-11.222884959451864+2.189298072840673 I)-0.5000000000000000/eps^2+(3.887286899383856+1.376195282842639 I)/eps+(18.34650290585136-0.41122396582225 I) eps-(52.11197427023852+3.77797094633953 I) eps^2+(106.34244314480451-3.88373049504836 I) eps^3-(215.3969243408756+1.4288550555369 I) eps^4,j[c,0,1,1,1,1,0,0,1,0,-1,0]->(-11.582256661905422+5.642881872533826 I)+0.5000000000000000/eps^2+(4.460818259990741+3.255081739506228 I)/eps+(11.138545721856554+0.408060583564874 I) eps-(51.10249555438814+7.16156913925596 I) eps^2+(97.99359848656583-7.99030368984184 I) eps^3-(196.3275956901052+3.0098892531173 I) eps^4,j[c,0,1,1,1,0,1,0,1,0,0,0]->(-3.677020446562363-0.911092117150289 I)+(0.2660382408452005+1.0354576234975693 I)/eps+(4.159145022196017-2.786707093500720 I) eps-(4.580351223750391+1.377497544324678 I) eps^2+(19.39014960353499+2.65346033133019 I) eps^3-(33.38113719343620-3.34719178492206 I) eps^4,j[c,0,1,1,1,0,1,0,1,0,0,-1]->(-21.21723418899027-4.17795042235989 I)-0.5000000000000000/eps^2+(2.630032985885617+4.914126270949485 I)/eps+(27.75566256605197-12.99659971619262 I) eps-(40.98011709324142+6.88396789794644 I) eps^2+(130.17602531450672+11.68803937940196 I) eps^3-(237.2082517485530-15.0402807121953 I) eps^4,j[c,0,1,1,1,0,1,0,1,0,-1,0]->(-31.94136450357527-6.65024832050964 I)+0.5000000000000000/eps^2+(1.636426768827427+9.709447154383539 I)/eps+(27.80222978167086-26.75384554476510 I) eps-(30.33344009854884+16.75058451042407 I) eps^2+(150.8786164574569+19.3056978186391 I) eps^3-(245.9180294886712-28.8227818027759 I) eps^4,j[c,0,1,1,0,1,1,0,1,0,0,0]->-1.094472565466012+0.3922115481808005/eps+3.029906794688497 eps-6.874380861681025 eps^2+15.07507870034473 eps^3-31.49544161017051 eps^4,j[c,0,1,1,0,1,1,0,1,0,0,-1]->-15.60287308284745-0.5000000000000000/eps^2+5.725940776605543/eps+41.48871482839876 eps-92.92292273032905 eps^2+201.9751919703003 eps^3-420.0636278437799 eps^4,j[c,0,1,1,0,1,1,0,1,0,-1,0]->-7.934729023421920+0.5000000000000000/eps^2+3.059021034534030/eps+24.48627614051063 eps-55.28167695000342 eps^2+123.9477178975534 eps^3-259.2093268397186 eps^4,j[c,0,1,0,1,1,1,0,1,0,0,0]->(1.431815040997631-0.628518899438071 I)-(0.8791904894778794+0.7028091261363760 I)/eps-(2.217002439888394+0.762706091953629 I) eps+(5.155339740036666-0.319974957415939 I) eps^2-(8.926170285618413+0.504281375214852 I) eps^3+(17.94527367962608-0.23114561729264 I) eps^4,j[c,0,1,0,1,1,1,0,1,0,0,-1]->(8.544129133204346-3.081553092045402 I)+0.5000000000000000/eps^2-(4.926595784639263+3.523387268692415 I)/eps-(12.326776836603743+3.692493060683463 I) eps+(27.92684857600209-1.40593223811929 I) eps^2-(46.31299812596279+2.31709809385921 I) eps^3+(91.63016995379684-0.92815503897949 I) eps^4,j[c,0,1,0,1,1,1,0,1,0,-1,0]->(7.578289309327129-3.308688581154376 I)-(4.957354709174853+3.593445071087634 I)/eps-(12.399819619128895+4.018331082488624 I) eps+(27.70270510854598-1.77066558115557 I) eps^2-(48.09765734314868+2.64678698457594 I) eps^3+(95.82268573139870-1.23851987866750 I) eps^4,j[c,0,1,0,1,1,0,1,1,0,0,0]->(1.577959663336194+0.283675354161388 I)-(0.3654956665296266+0.7442046970534521 I)/eps-(2.379934762973757+0.642759417758833 I) eps+(5.071256366514455+0.378742963619148 I) eps^2-(9.154983329496977+0.694188597982078 I) eps^3+(18.06171609468809+0.36840923129063 I) eps^4,j[c,0,1,0,1,1,0,1,1,0,0,-1]->(10.130290740843898+1.794600289861197 I)+0.5000000000000000/eps^2-(2.368586681371620+4.184411640807328 I)/eps-(14.50288795830599+3.49082307356023 I) eps+(30.55071980832899+2.40553997787447 I) eps^2-(53.51850166878368+3.75445141276172 I) eps^3+(104.52500434563845+2.36621396999237 I) eps^4,j[c,0,1,0,1,1,0,1,1,0,-1,0]->(8.894221519956171+1.497270079620977 I)-(2.358645299000517+4.182388164499799 I)/eps-(13.72015218233088+3.54130659848608 I) eps+(28.36616487384100+2.13198244931973 I) eps^2-(51.32739511774497+3.74313493512545 I) eps^3+(99.99630466055218+2.11274177632180 I) eps^4,j[c,0,1,0,1,0,1,1,1,0,0,0]->(1.737071428995728+1.576123822805823 I)+(0.3509358009301473-0.7618630369493499 I)/eps-(2.635014853350870+0.441885650040516 I) eps+(4.896879087509583+1.354475004722018 I) eps^2-(9.495633983555009+0.936673775247161 I) eps^3+(18.17459823041071+1.20339932067747 I) eps^4,j[c,0,1,0,1,0,1,1,1,0,0,-1]->(12.50612864899238+8.72601051935839 I)+0.5000000000000000/eps^2+(1.054522976261373-5.003088767884022 I)/eps-(18.39173414685109+3.09144568865803 I) eps+(35.39107059737958+7.78908323216205 I) eps^2-(66.52474260619715+5.70196664755660 I) eps^3+(127.84929930825033+7.00463356275025 I) eps^4,j[c,0,1,0,1,0,1,1,1,0,-1,0]->(10.546198627981271+8.299833847842321 I)+(1.266033070287726-4.777858632473776 I)/eps-(15.75939340828038+2.68830850899639 I) eps+(29.24340510226040+7.57200802305368 I) eps^2-(56.33859066836534+5.14463635583162 I) eps^3+(106.53497710604266+6.76782459065309 I) eps^4,j[c,0,1,0,0,1,1,1,1,0,0,0]->0.7536471565376937-0.5085629623977528/eps-2.208331712228174 eps+4.036383463471809 eps^2-8.650457048961672 eps^3+16.80159822835862 eps^4,j[c,0,1,0,0,1,1,1,1,0,0,-1]->11.19023970895624+0.5000000000000000/eps^2-6.727798451631429/eps-30.13942757808163 eps+56.70420272898883 eps^2-119.4896996763320 eps^3+233.8940933630913 eps^4,j[c,0,1,0,0,1,1,1,1,0,-1,0]->6.322728008677167-4.025927086914274/eps-17.51658765059009 eps+32.83731591162823 eps^2-68.91887204960302 eps^3+134.7956511959294 eps^4,j[c,0,0,1,1,1,1,0,1,0,0,0]->(1.393281696687697-2.060452202603304 I)-(0.8791904894778794+0.7028091261363760 I)/eps+(1.190074791093848-1.512373806074132 I) eps+(7.778493788315696+1.663673771631299 I) eps^2-(6.868304930674592-3.839804852049781 I) eps^3+(14.82617723099298+2.80875626439204 I) eps^4,j[c,0,0,1,1,1,1,0,1,0,0,-1]->(7.157450762759174-10.669695418360179 I)+0.5000000000000000/eps^2-(4.926595784639263+3.523387268692415 I)/eps+(4.110476322462355-9.282291419495208 I) eps+(40.12730532209187+5.15830745544429 I) eps^2-(32.66101223686641-16.13927302665853 I) eps^3+(77.00028390266156+12.57131841665130 I) eps^4,j[c,0,0,1,1,1,1,0,1,0,-1,0]->(9.34157191666959-19.27543324859193 I)-(7.636767670936301+5.756080111839953 I)/eps+(13.94397343118329-16.47964905445239 I) eps+(63.44190226059806+11.38224096110341 I) eps^2-(39.54926117088547-33.13622419371319 I) eps^3+(98.94490150999358+25.88555316594356 I) eps^4,j[c,1,0,1,0,1,1,0,1,0,0,0]->(-0.2958830109178945-1.1331502782827550 I)+(3.472605830261427+1.833550296563846 I) eps-(7.386846667075994+1.735538174476385 I) eps^2+(16.61845066321843+2.35695504267499 I) eps^3-(33.11928966357510+1.73445823501541 I) eps^4,j[c,1,0,1,0,1,1,0,1,0,0,-1]->(-9.37853898062000-16.40647514719832 I)+0.5000000000000000/eps^2-(0.217281828397804-3.141592653589793 I)/eps+(48.50654037668422+23.37612823263000 I) eps-(105.40869165219239+23.68864966709729 I) eps^2+(226.5720293827718+28.1801406309993 I) eps^3-(453.9962556668927+25.2017250545784 I) eps^4,j[c,1,0,1,0,1,1,0,1,0,-1,0]->(-0.209679138269533-3.022787619899069 I)+0.5000000000000000/eps^2-0.07721566490153286/eps+(9.203530011198785+4.360734239135281 I) eps-(19.64179633576628+4.58275382286338 I) eps^2+(45.72134267015014+5.14485363345057 I) eps^3-(92.15728683039607+5.13004873361577 I) eps^4,j[c,1,0,1,0,1,1,0,1,-1,0,0]->(0.208198953056082-2.051493490030086 I)+0.5000000000000000/eps^2-0.07721566490153286/eps+(6.108700857315042+2.948372867816126 I) eps-(12.765327963678438+3.098550489591953 I) eps^2+(30.66334322992048+3.48215645856095 I) eps^3-(61.65818919330617+3.46593382505361 I) eps^4,j[c,1,0,1,0,1,1,-1,1,0,0,0]->(-5.918061413951474-6.086761337205542 I)+0.5000000000000000/eps^2-(0.217281828397804-3.141592653589793 I)/eps+(16.30122976251783+7.26872893457005 I) eps-(34.75245639140002+7.63280279626421 I) eps^2+(70.27856795508060+8.72562315646362 I) eps^3-(139.48716583130333+7.88724356059793 I) eps^4,j[c,1,0,1,0,1,1,0,1,-1,0,-1]->(-6.49313648313619-28.19447802249096 I)+7.185000000000000/eps^2+(3.816801725596126+5.183627878423159 I)/eps+(110.92537158150555+37.52619129428268 I) eps-(183.5445108303809+39.8171582348476 I) eps^2+(526.8091522139416+43.6120539837697 I) eps^3-(861.4097197448039+44.1920398128179 I) eps^4,j[c,1,1,1,0,0,1,1,1,0,0,0]->(-0.3699022511004064+0.6349669083781357 I)-0.04950979812121447/eps^2+(0.2370145754108685-0.0610294994491541 I)/eps-(0.4872796738884983+0.9379041200963903 I) eps+(0.3787621040773562+0.1392745336229987 I) eps^2+(0.0121413786220864-1.1381177756380816 I) eps^3+(1.338241616439009+0.866329129424632 I) eps^4,j[c,1,0,1,1,1,1,1,0,0,0,0]->(-0.906504311497580-1.489895911196694 I)-(0.2973139959813419-0.2313545759127766 I)/eps+(3.303807313566286-1.462190593566518 I) eps+(1.165100330090210+4.056904621660633 I) eps^2-(2.782762735230621-0.559342726821806 I) eps^3-(0.7061192746649126+1.0001878845400960 I) eps^4,j[c,1,0,1,1,1,0,1,1,0,0,0]->(-0.3923179827650355-0.0456783519096963 I)+(0.4474089970542373-1.3059202622802008 I) eps+(1.600965976582628+1.196114856684928 I) eps^2-(1.1608385119113923-0.5056059827691486 I) eps^3+(0.3473334752316874+0.2014438464995531 I) eps^4,j[c,1,0,1,1,0,1,1,1,0,0,0]->(-0.0917447680685637-0.3951221558005302 I)+(1.925249014109355-0.196087624357645 I) eps-(0.041319818869234-4.039191113709756 I) eps^2-(4.328718850467196+0.256179320818184 I) eps^3-(0.682204267894695+1.882474075989057 I) eps^4,j[c,1,1,1,1,1,0,0,1,0,0,0]->(-0.2326620842916865+0.5873618307989179 I)-0.04427180990025597/eps^2+(0.2257197192218579-0.0914482021835032 I)/eps-(0.3188263021250501+0.7068348965872520 I) eps+(0.2549889932304388+0.5193325927637359 I) eps^2-(0.4412500119687909+0.8995765827401905 I) eps^3+(0.7838024190454895+0.7185483289241544 I) eps^4,j[c,1,1,1,1,1,0,0,1,0,0,-1]->(0.027195000090364+4.340059053324739 I)+0.1176470588235294/eps^3-(0.5894733972814758-0.3695991357164463 I)/eps^2+(1.027124374308451-1.641849876035703 I)/eps-(4.089731318724934+5.163860645080930 I) eps+(6.400944415067101+4.435995132972556 I) eps^2-(11.910747332800803+6.287530324095085 I) eps^3+(22.29061262217219+5.45516917508599 I) eps^4,j[c,1,1,1,1,0,1,0,1,0,0,0]->(-1.014160632301534+0.986515952601264 I)-(0.08309877010080099+0.05025434240364003 I)/eps^2+(0.4193313410457524+0.0822514355265678 I)/eps-(1.028864585157326+2.034634555717030 I) eps+(1.409768505984892-0.717029396370582 I) eps^2+(1.1251509122918847-0.7667194912963165 I) eps^3+(1.705769875990765+1.704268358679735 I) eps^4,j[c,1,1,1,1,0,1,0,1,0,0,-1]->(-3.919515365990022+5.850207775712897 I)+0.1176470588235294/eps^3-(0.7265708431304093-0.1417951115621151 I)/eps^2+(1.776092222814090-0.742782973675994 I)/eps-(7.46109893918454+12.09515392842594 I) eps+(12.577673735195788-2.435556513329985 I) eps^2-(3.094904389796546+5.784894442022061 I) eps^3+(27.97487850607152+10.46683655206022 I) eps^4,j[c,1,1,1,0,1,0,1,1,0,0,0]->(-0.2320966697308595+0.5775006039870430 I)-0.04324006816946350/eps^2+(0.2210641138603544-0.0889869588158187 I)/eps-(0.3098743032253896+0.7023541503504155 I) eps+(0.2538865681375050+0.5233047715029910 I) eps^2-(0.4416333795591091+0.8944254233504790 I) eps^3+(0.7787463058083430+0.7194519220323415 I) eps^4,j[c,1,1,1,0,1,0,1,1,0,0,-1]->(-0.939627415578347+7.558540586702280 I)+0.1176470588235294/eps^3-(0.8659680380512859-0.3695991357164463 I)/eps^2+(2.284930410317271-2.408374127081455 I)/eps-(5.571270808634359+9.300285747412033 I) eps+(8.482511550916184+7.890448735646909 I) eps^2-(14.67702601037170+11.01109362498942 I) eps^3+(26.83167974003072+9.82683796761276 I) eps^4,j[c,1,1,0,0,1,1,1,1,0,0,0]->(0.6642034432061812-0.1878167525246032 I)-(0.1096858001275624+0.2109444739039083 I)/eps+(0.4907289577657665+0.6030664525763460 I) eps+(0.332960556681656+1.422227891279915 I) eps^2-(1.774401178927237-1.167028152710971 I) eps^3-(1.2932710418786519+0.0384775043515742 I) eps^4,j[c,1,1,0,0,1,1,1,1,0,0,-1]->(4.021493069745506-1.483631903519469 I)-(0.883423221578535+1.537804500643299 I)/eps+(5.241161768296134+3.874319633265318 I) eps-(2.757038237079339-9.382201918220202 I) eps^2+(1.247603994272237+7.668670279226102 I) eps^3-(36.45464869334842+0.11268681957053 I) eps^4,j[c,1,1,0,0,1,1,1,1,0,-1,0]->(1.3798187521996851+0.0909360263965165 I)-(0.6535848874833201+0.0881044593616337 I)/eps-(2.382971432908352-0.740860276971419 I) eps+(4.248906508865327+1.155586565623599 I) eps^2-(10.875637343422812-0.697682350931348 I) eps^3+(16.46499948225881-0.24519994704005 I) eps^4,j[c,1,0,1,1,1,1,0,1,0,0,0]->(-0.5939520261875147+0.2139418383644449 I)-(0.639240737238409+2.057911272796993 I) eps+(2.722843065891643-0.871712324481648 I) eps^2+(1.112032732093927+1.020779037565088 I) eps^3+(1.089185220347011+1.670982362313294 I) eps^4,j[c,1,0,1,1,1,1,0,1,0,0,-1]->(-3.333334762739649+0.205433552511670 I)-(0.423952807444800+8.627183837423087 I) eps+(6.196211438500627-6.671697093366359 I) eps^2+(22.12974805020437+6.77524849058588 I) eps^3-(26.70291364866691-6.39075167823701 I) eps^4,j[c,1,0,1,1,1,1,0,1,0,-1,0]->(0.019144361873453-1.491819151716999 I)-(0.8791904894778794+0.7028091261363760 I)/eps-(0.231852979642840+6.397190969793644 I) eps+(14.62236434747965+0.26302878421908 I) eps^2-(5.071693368893183-7.281961953182890 I) eps^3+(16.03693634542113+6.99298560302269 I) eps^4,j[c,1,0,1,0,1,1,1,1,0,0,0]->(-0.0957367385350520+0.2664666750236243 I)-(0.6066531518901561+0.4373290465345032 I) eps+(0.5760689256901198-0.3347427836242755 I) eps^2-(0.1557980244050933+0.1794277431716076 I) eps^3+(0.9611778089760532+0.1787381327513835 I) eps^4,j[c,1,0,1,0,1,1,1,1,0,0,-1]->(-1.049179441124075+2.325891649395965 I)-(4.100615557882797+2.201872577979149 I) eps-(1.849191872829534+4.764217110997273 I) eps^2+(12.203306499820014+0.037728104479002 I) eps^3-(23.15840506550619+1.25729340451332 I) eps^4,j[c,1,0,1,0,1,1,1,1,0,-1,0]->(0.5447696114729312+0.8877906948423967 I)-0.5085629623977528/eps-(3.951322608451282+0.593830090238027 I) eps+(4.714465495242054-0.349658497194088 I) eps^2-(10.015738788386073+0.350421419903019 I) eps^3+(18.16506674447168+0.06300402973902 I) eps^4,j[c,0,1,1,1,1,1,0,1,0,0,0]->(1.0136519109986113+0.4579162800268737 I)+(0.0542660233751533-0.3875235096829333 I)/eps-(0.6425481369828701-1.1261539682641324 I) eps-(0.9333773388273386-0.4730510601018662 I) eps^2-(1.833889248321800+1.151992779699457 I) eps^3+(0.926185711948853-1.342484270175488 I) eps^4,j[c,0,1,1,1,1,1,0,1,0,0,-1]->(4.054808591760368+1.942318980110069 I)+(0.491525199643410-1.984711849404959 I)/eps+(0.201956372076867+5.302399859824830 I) eps-(10.501587822696466-2.707421956321908 I) eps^2+(5.940679579049548-4.804458006755224 I) eps^3-(26.92482309004499+5.91077603759589 I) eps^4,j[c,0,1,1,1,1,1,0,1,0,-1,0]->(10.347556427413390+3.492565611600436 I)+(0.274958750836395-3.653684824844041 I)/eps-(5.484872246312394-10.894514190943318 I) eps-(4.479636142579486-6.143469883116494 I) eps^2-(24.41181466191113+8.39067149011804 I) eps^3+(22.40315185572910-11.48551174209582 I) eps^4,j[c,0,1,0,1,1,1,1,1,0,0,0]->(-0.3363606081887375-0.5773998800747483 I)-(0.2973139959813419-0.2313545759127766 I)/eps+(0.1752505027214137+0.0739966798490398 I) eps-(0.2570498467811902+0.5039936306896864 I) eps^2+(0.3387568078171673+0.2588076827531725 I) eps^3-(0.4402511815587902+0.4381340070003812 I) eps^4,j[c,0,1,0,1,1,1,1,1,0,0,-1]->(-1.696791882924094-3.088683032515097 I)-(1.949366055010141-1.809908439697966 I)/eps-(0.8956886261160059-0.8767348657385172 I) eps+(1.744349389624797-2.847287819826987 I) eps^2-(6.066072098316904-1.827108383714047 I) eps^3+(13.301606995640616-2.503740024123910 I) eps^4,j[c,0,1,0,1,1,1,1,1,0,-1,0]->(-2.330746531472679-2.987016543520466 I)-(1.456301317787645-1.747509889260052 I)/eps+(1.0993203028465513+0.7252855369949606 I) eps-(1.964375998866086+2.835354119357820 I) eps^2+(2.303973901469977+1.623155047919104 I) eps^3-(2.946005302491062+2.480701163311944 I) eps^4,j[c,1,1,1,0,1,1,0,1,0,0,0]->(-0.1312050551958235+0.5185155337206492 I)-0.03690923530412348/eps^2+(0.2023065161174129-0.1063841104801510 I)/eps-(0.1637351943882902+0.5305107554694458 I) eps+(0.1721152726266589+0.8063199458780428 I) eps^2-(0.7606204942305513+0.7053821118392385 I) eps^3+(0.3737304140798267+0.6243851988288677 I) eps^4,j[c,1,1,1,0,1,1,0,1,0,0,-1]->(-0.181027899221014+6.621649438243729 I)+0.1176470588235294/eps^3-(0.7792186728476800-0.3695991357164463 I)/eps^2+(1.933673756933907-2.398111385781381 I)/eps-(4.323469166539068+7.632068576297839 I) eps+(7.598385664712980+9.278786033658755 I) eps^2-(16.31868665834846+9.32060186213960 I) eps^3+(23.74557470232187+8.63971852141160 I) eps^4,j[c,1,1,1,0,1,1,0,1,-1,0,0]->(-1.376895745019490+0.645274572917976 I)-0.02952738824329878/eps^2+(0.6158222942812859-0.0922634411046250 I)/eps+(2.741321712467396-0.867885139866989 I) eps-(6.563510047542752-0.893231455739531 I) eps^2+(14.24220435337222-1.09752313294453 I) eps^3-(30.68040893032398-0.89373398213669 I) eps^4,j[c,1,1,1,0,1,1,-1,1,0,0,0]->(1.086740859304714+2.505236557593808 I)+0.1176470588235294/eps^3-(0.4914318474481745-0.3695991357164463 I)/eps^2+(0.358146740927510-1.529026092776762 I)/eps-(2.905072897053635+2.631588144044351 I) eps+(5.569366452354361+3.210211202594095 I) eps^2-(10.963565355841487+3.094316345524236 I) eps^3+(19.27582790809416+3.02810414758918 I) eps^4,j[c,1,1,1,0,1,1,0,1,-1,0,-1]->(-17.42037423063960+8.51495123105546 I)+0.09411764705882353/eps^3-(1.3233749382781440-0.2956793085731570 I)/eps^2+(8.505190677100438-2.584067375349654 I)/eps+(37.48016400494852-10.93255183916718 I) eps-(86.66527403260134-11.47005427100217 I) eps^2+(190.3342124373991-13.0416028643887 I) eps^3-(405.2720200077523-12.0856799421252 I) eps^4,j[c,1,0,1,1,1,1,1,1,0,0,0]->(-0.0161643267819262+0.2132759991935318 I)-(0.8278846259177093+0.1153838291707154 I) eps+(0.222265343719010-1.442264127401641 I) eps^2+(1.3806137909826552+0.0015117443697517 I) eps^3+(0.5637255758220278+0.6806524965630480 I) eps^4,j[c,1,1,1,1,1,1,0,1,0,0,0]->(0.3648566071737387-0.2302470549887789 I)+(0.01965217857247631+0.02232989450039769 I)/eps^2-(0.10385804395129272+0.07589387656504035 I)/eps+(0.4060654945103457+0.6060434323565809 I) eps-(0.4596825456361128-0.6396614934223076 I) eps^2-(0.7164028410728414-0.0636196984484482 I) eps^3-(0.5025080568683679+0.3745556539796965 I) eps^4,j[c,1,1,1,1,1,1,0,1,0,0,-1]->(1.741010379536594-0.616296032653002 I)+(0.04926788319692105+0.10501332110467723 I)/eps^2-(0.3027419054228084+0.4964182770867667 I)/eps+(1.931441003529433+2.604144616807707 I) eps-(2.136599515330668-4.196565158212934 I) eps^2-(4.511284178919524+0.174264593664849 I) eps^3-(2.441483769336197+1.201421851862487 I) eps^4,j[c,1,1,1,1,1,1,0,1,0,-1,0]->(1.940160569023800+0.241557171039665 I)+(0.03301566000176020+0.03751422276066813 I)/eps^2-(0.0786450225134824+0.5696945167693498 I)/eps-(0.168553658547208-2.886788173778442 I) eps-(2.729425598497804-1.597179962274771 I) eps^2-(3.543891780745581+1.996145126833146 I) eps^3+(0.661876105345817-2.875610123648378 I) eps^4,j[c,1,1,1,1,1,1,0,1,-1,0,0]->(1.646859264982242+0.383912567920644 I)+(0.01572174285798105+0.01786391560031816 I)/eps^2-(0.0027927184811122+0.5187771094075581 I)/eps-(0.409797838837400-2.351466667704416 I) eps-(2.226075139105727-1.189866423302011 I) eps^2-(3.017334090374701+1.793945842194212 I) eps^3+(0.757030685883000-2.425739644245569 I) eps^4,j[c,1,1,1,1,1,1,-1,1,0,0,0]->(0.3251031041721591+0.2794551114179577 I)-(0.01416721562004299-0.03628435262959540 I)/eps^2+(0.0790027336328453-0.2134694131050983 I)/eps+(0.2146859768091617+0.2319801399078402 I) eps-(0.544796388494580-1.410558708770022 I) eps^2-(1.543528214954697+0.972848877777409 I) eps^3+(0.12897984217233413+0.03359836721008247 I) eps^4,j[c,1,1,1,1,1,1,0,1,0,-1,-1]->(8.399296591337199+1.658193653280393 I)+(0.0827700437708274+0.1764223794558577 I)/eps^2+(0.132947269406286-3.155605822931384 I)/eps+(2.588872411430759+12.644513845840856 I) eps-(18.36999579391778-10.22342071337620 I) eps^2-(3.906101545969817+9.900653691154954 I) eps^3-(27.43439994303875+11.52554093172552 I) eps^4,j[c,1,1,1,1,1,0,1,1,0,0,0]->(0.2782129872823550+0.0383359498964356 I)+(0.00185915715978237+0.02317712679254101 I)/eps^2-(0.03812987823797485+0.08092861984656213 I)/eps-(0.1652334484675996-0.4342013948492831 I) eps-(0.4133446614130449+0.1864798540117732 I) eps^2+(0.0671925866244450-0.2787385198671619 I) eps^3+(0.1560108666971240-0.0608370021503911 I) eps^4,j[c,1,1,1,1,1,0,1,1,0,0,-1]->(1.264411533041540+0.816132436186282 I)-(0.04162148899918856-0.11073062056353537 I)/eps^2+(0.0373898280468199-0.5315131848745220 I)/eps-(1.244861969142715-1.659198576833870 I) eps-(2.023303160197025+0.501181956953002 I) eps^2-(0.099325260910329+2.418993492772870 I) eps^3+(1.600145689198860+0.382264273085372 I) eps^4,j[c,1,1,1,1,1,0,1,1,0,-1,0]->(0.9993658986298851+0.7676301695102374 I)+(0.00312338402843438+0.03893757301146889 I)/eps^2+(0.0946532134947262-0.3904098046909512 I)/eps-(1.241750596919177-1.054749031089616 I) eps-(0.9044585492021240+0.4552533333927056 I) eps^2-(0.529171728949799+1.355325309864558 I) eps^3+(1.4062606990692455-0.1056339848747551 I) eps^4,j[c,1,1,1,1,1,0,1,1,0,-1,-1]->(4.214195500508128+4.950197569798518 I)-(0.0699241015186368-0.1860274425467394 I)/eps^2+(1.237898182093966-2.500778094588696 I)/eps-(3.662778027353887-4.243036131483653 I) eps-(10.551689137410396+0.488334990827904 I) eps^2+(10.720874980865787-8.431338732180325 I) eps^3-(22.57174192607322-1.32999003904596 I) eps^4,j[c,1,1,1,1,0,1,1,1,0,0,0]->(0.1379063400246843+0.4071374734347260 I)-(0.02243260290659879-0.02231152702027313 I)/eps^2+(0.05418677219568680-0.08204090356361275 I)/eps-(0.9572466823819198-0.1611746956346956 I) eps-(0.3165583562131881+1.3483347261783568 I) eps^2+(1.1812949334048587-0.7438369225545166 I) eps^3+(1.0824715294796243+0.3905256485108082 I) eps^4,j[c,1,1,1,1,0,1,1,1,0,0,-1]->(0.544731310417609+2.762284867374080 I)-(0.1627387639643392-0.1119424725437261 I)/eps^2+(0.4987808606236364-0.5555365283674229 I)/eps-(5.635738039719069-0.252179072867201 I) eps-(1.771326336413474+7.091792529923948 I) eps^2+(6.143723734890594-5.516303960930308 I) eps^3+(7.280979326164857+2.636006286652140 I) eps^4,j[c,1,1,1,1,0,1,1,1,0,-1,0]->(-0.373972405508588+1.438083680199062 I)-(0.03768677288308597-0.03748336539405886 I)/eps^2+(0.3205527249505863-0.1171546071686536 I)/eps-(2.662113600542627+1.605075298954088 I) eps+(1.780280075578860-3.309117362140300 I) eps^2+(3.741187670454807-0.341944255057188 I) eps^3+(2.401577842901334+3.818739605691112 I) eps^4,j[c,1,1,1,1,0,1,1,1,0,-1,-1]->(-1.829915662762950+9.279865166251064 I)-(0.2734011234600898-0.1880633538734598 I)/eps^2+(2.657868551745882-1.478778125766696 I)/eps-(12.22486847919524+7.86396970491655 I) eps+(0.94474583133693-15.51433771538529 I) eps^2+(31.32386440253425-6.03757759918367 I) eps^3-(15.64019186325455-19.50025386341105 I) eps^4,j[c,1,1,1,0,1,1,1,1,0,0,0]->(0.0808278182932994-0.1310441609206411 I)+0.01138939802515840/eps^2-(0.05053867690473699-0.00170191330759040 I)/eps+(0.1935181707923330+0.1418498743520509 I) eps-(0.0287703013984030-0.2276022659523808 I) eps^2-(0.1862078355535221-0.1974371420918818 I) eps^3-(0.3027808983498006+0.0168372976312367 I) eps^4,j[c,1,1,1,0,1,1,1,1,0,0,-1]->(0.3900150137824694-0.9144444620105838 I)+0.08758894959754476/eps^2-(0.3924492204791884-0.0261320992385997 I)/eps+(1.561388337009204+0.492364681332166 I) eps+(0.059023056165350+2.260204097368077 I) eps^2-(1.616380150903931-0.713206882041731 I) eps^3-(1.408247060158123-0.690364226439427 I) eps^4,j[c,1,1,1,0,1,1,1,1,0,-1,0]->(0.1767530096210906-0.2480612538426136 I)+0.01913418868226612/eps^2-(0.2382707914931478-0.0445517691989361 I)/eps-(0.0281920498925015-0.2029230067935911 I) eps+(0.2203322592822547+0.1939336292531460 I) eps^2-(0.6154919160583362-0.1709004716557423 I) eps^3+(0.2854012953520503-0.0326622251075800 I) eps^4,j[c,1,1,1,0,1,1,1,1,-1,0,0]->(0.1634771289719931-0.1512479357625061 I)+0.009111518420126724/eps^2-(0.1946796909815734-0.0212151281899696 I)/eps-(0.1269066990479355-0.1482956819338390 I) eps+(0.2317868664314985+0.1365060137409742 I) eps^2-(0.5957727856019010-0.1075887121693902 I) eps^3+(0.3567710222058161-0.0346286505216001 I) eps^4,j[c,1,1,1,-1,1,1,1,1,0,0,0]->(-0.09402012882033794+0.04089863551060034 I)+0.008184307409854775/eps^2-(0.01199943867608812+0.01863379347270177 I)/eps+(0.2713431180400712-0.3912194272480875 I) eps+(0.2153323766747776+0.9275423759891902 I) eps^2-(0.6352838989067929+0.4938275755243219 I) eps^3+(0.3187446984028514+0.7294964034913975 I) eps^4,j[c,1,1,1,0,1,1,1,1,0,-1,-1]->(0.457796654088920-1.791577402717650 I)+0.1471494353238752/eps^2-(2.163313334465293-0.347844463318582 I)/eps+(1.596857738448958+0.447874837671733 I) eps-(2.948307131675437-3.018613320539413 I) eps^2+(6.843095468765543-0.054881671512089 I) eps^3-(25.05789141269114-1.56580449993068 I) eps^4,j[c,1,1,1,1,1,1,1,1,0,0,0]->(-0.0067525108629213-0.1827179593289055 I)+(0.011437506465621867-0.004728559014676877 I)/eps^2-(0.03805490294957905-0.02267083065688387 I)/eps+(0.3865039921503575-0.0008579703435454 I) eps+(0.1037175898250043+0.5180032911853016 I) eps^2-(0.4344847049155571-0.3182638201357354 I) eps^3-(0.4486647133334646+0.1155823135155343 I) eps^4,j[c,1,1,1,1,1,1,1,1,0,0,-1]->(-0.0984054322130751-1.1024657876742053 I)+(0.06919441969021419-0.03194674441618001 I)/eps^2-(0.2385455796059505-0.1684519146241862 I)/eps+(2.271293179329981-0.105149374673495 I) eps+(0.816440429190487+2.950991655570609 I) eps^2-(2.344042220855190-2.116814189217762 I) eps^3-(2.753102515794482+0.434943852575329 I) eps^4,j[c,1,1,1,1,1,1,1,1,0,-1,0]->(0.3193127358209931-0.5161694994235862 I)+(0.01921501086224474-0.00794397914465715 I)/eps^2-(0.1553865695474631+0.0040585077748036 I)/eps+(0.8848087644880974+0.7367029643647821 I) eps-(0.6199998865749168-1.2340610876521471 I) eps^2-(1.546594615961230-0.072722192767643 I) eps^3-(0.646147244283678+1.401442599929486 I) eps^4,j[c,1,1,1,1,1,1,1,1,-1,0,0]->(0.3434600569666882-0.4016200507952368 I)+(0.009150005172497494-0.003782847211741502 I)/eps^2-(0.13381233393731137+0.03151892476174184 I)/eps+(0.6469285582110568+0.7448449885914607 I) eps-(0.6429455566977223-0.9266976694655764 I) eps^2-(1.2618547151730658+0.0084690021439172 I) eps^3-(0.5006392544279345+1.2113931309614242 I) eps^4};


(* ::Subsubsection::Closed:: *)
(*(d)*)


loop = {l1,l2};
ext = {p1,p2,p3,p4,p5};
momcon = {p5->-p1-p2-p3-p4};
denom = {l1^2,(l1+p1)^2,(l1+p1+p2)^2,l2^2,-mtsq+(l2-p1-p2-p3-p4)^2,-mtsq+(l2-p1-p2-p3)^2,(l2-p1-p2)^2,(l1+l2)^2,(l1+p3)^2,(l1+p4)^2,(l2+p1)^2};
rep = {p1^2->0,p2^2->0,p3^2->mtsq,p4^2->mhsq,p1*p2->s12/2,p1*p3->(-s12-s23+s45)/2,p1*p4->(mtsq-s15+s23-s45)/2,p2*p3->(-mtsq+s23)/2,p2*p4->(mtsq+s15-s23-s34)/2,p3*p4->(-mhsq-mtsq+s34)/2};
num = {s12->29/3,s23->-11/3,s34->13/3,s45->9/2,s15->-4/5,mhsq->13/25,mtsq->1};
etaposi = {6};
mi = {112 -> 119};
results = {j[d,1,0,1,0,1,0,0,0,0,0,0]->(-2.345289103462627-1.329254570739677 I)+1.000000000000000/eps^2-(0.423114871121430-3.141592653589793 I)/eps+(0.812091170018867+2.967482542117558 I) eps-(4.279930538341389+1.821812600070407 I) eps^2+(2.232248120862974+3.117265355158100 I) eps^3-(6.335206454685431+1.858075131902127 I) eps^4,j[d,1,0,1,0,0,1,0,0,0,0,0]->(-2.345289103462627-1.329254570739677 I)+1.000000000000000/eps^2-(0.423114871121430-3.141592653589793 I)/eps+(0.812091170018867+2.967482542117558 I) eps-(4.279930538341389+1.821812600070407 I) eps^2+(2.232248120862974+3.117265355158100 I) eps^3-(6.335206454685431+1.858075131902127 I) eps^4,j[d,1,0,0,0,1,0,0,1,0,0,0]->4.377473928674453+0.5000000000000000/eps^2+0.6727843350984671/eps+5.620862726970978 eps+24.04914541687077 eps^2+30.35914559176613 eps^3+110.5007175296995 eps^4,j[d,0,0,1,1,0,0,0,1,0,0,0]->(-1.95315383660383-15.18436449235067 I)-2.416666666666667/eps+(32.46199091773552-12.27202748881062 I) eps+(26.73425393515373+4.14647688084749 I) eps^2+(74.87442981325489+6.48286283862606 I) eps^3+(53.39412244375957-0.88512941897669 I) eps^4,j[d,1,0,0,0,0,1,0,1,0,0,0]->(2.657466470624083-1.994319120035366 I)+0.5000000000000000/eps^2-0.2022156649015329/eps+(3.119732183083850-7.220457377230007 I) eps+(32.42428044172404-11.81125901723406 I) eps^2+(38.73566682889288-11.09971099275109 I) eps^3+(145.4176230893356-6.1232717868393 I) eps^4,j[d,1,0,0,0,0,1,0,1,0,0,-1]->(46.55846429763865-8.22460292946245 I)+6.833333333333333/eps^2-0.6177807536542824/eps+(13.78683303873830-29.42812598965538 I) eps+(309.4110713764114-47.1574766916528 I) eps^2+(158.0826533539452-42.4277094050013 I) eps^3+(1349.5393523913791-20.5538288629300 I) eps^4,j[d,0,1,0,0,1,0,0,1,0,0,0]->4.590516175183142+0.5000000000000000/eps^2+1.122784335098467/eps+8.340229328643414 eps+24.30069744611079 eps^2+40.70936167485624 eps^3+106.8268237733339 eps^4,j[d,0,1,0,0,1,0,0,1,0,0,-1]->16.09383663587807+1.900000000000000/eps^2+3.633247140040842/eps+25.76527041224475 eps+81.89506454922651 eps^2+122.5954549558892 eps^3+353.6540340354754 eps^4,j[d,0,1,0,0,0,1,0,1,0,0,0]->4.122037105900411+0.5000000000000000/eps^2+1.839451001765134/eps+11.84844230454516 eps+20.01668059983716 eps^2+54.21832355230697 eps^3+84.50032655689961 eps^4,j[d,0,1,0,0,0,1,0,1,0,0,-1]->49.66443728513214+6.833333333333333/eps^2+20.13916369079016/eps+125.4556025170595 eps+229.3137883412115 eps^2+565.3042166298700 eps^3+948.8673585445671 eps^4,j[d,0,0,1,0,1,0,0,1,0,0,0]->(2.716726210987095-1.837658859740472 I)+0.5000000000000000/eps^2-0.1605489982348662/eps+(2.930437608536575-6.890562953452773 I) eps+(31.69097471961805-11.75837377750496 I) eps^2+(38.27414870071828-11.69147411340461 I) eps^3+(144.9899682843640-7.0610019843122 I) eps^4,j[d,0,0,1,0,1,0,0,1,0,0,-1]->(3.37000314032832-19.58252193584860 I)+1.900000000000000/eps^2-1.965641748848047/eps+(29.83914030243989-73.64940328191971 I) eps+(211.4009847772720-126.3151605047940 I) eps^2+(405.1834542657086-126.8429862968378 I) eps^3+(1005.7023287434345-78.5100680491838 I) eps^4,j[d,0,0,1,0,0,1,0,1,0,0,0]->4.377473928674453+0.5000000000000000/eps^2+0.6727843350984671/eps+5.620862726970978 eps+24.04914541687077 eps^2+30.35914559176613 eps^3+110.5007175296995 eps^4,j[d,0,0,1,0,0,1,0,1,0,0,-1]->62.04073632484796+6.833333333333333/eps^2+10.13916369079016/eps+87.30227843350777 eps+349.7726603464168 eps^2+481.4354929685204 eps^3+1634.048695571391 eps^4,j[d,1,0,1,1,0,1,0,0,0,0,0]->(-13.96707171946219-2.28614343135563 I)+1.000000000000000/eps^2-(0.397486068840050-5.585053606381855 I)/eps+(5.63594075962827-19.53002645694734 I) eps+(15.16637709550281+7.03535443117114 I) eps^2-(3.110909657153165-5.427398029474812 I) eps^3-(2.360492105465017-2.679820667700051 I) eps^4,j[d,1,0,1,1,0,0,1,0,0,0,0]->(-15.95305193486004-10.62988292775147 I)+1.000000000000000/eps^2-(1.691798412439794-6.283185307179586 I)/eps+(28.32716063587473-17.55257704098595 I) eps-(1.87924418458938-38.10114706571006 I) eps^2-(19.27798925499702+25.17629686524782 I) eps^3+(16.87908160996309+12.10480305737006 I) eps^4,j[d,1,0,1,0,1,1,0,0,0,0,0]->(-2.047377969863630-4.183265273343309 I)+1.000000000000000/eps^2-(1.331574693034513-3.141592653589793 I)/eps+(2.974412106694501+3.903397970854774 I) eps-(4.813016831484977+4.417999894431151 I) eps^2+(6.061662093224839+4.521563717726211 I) eps^3-(7.996514784162472+4.546654362977329 I) eps^4,j[d,1,0,1,0,1,0,1,0,0,0,0]->(-13.856921813891223-1.978588460010536 I)+1.000000000000000/eps^2-(0.349247797525996-5.558202387120403 I)/eps+(4.78079350415953-19.39504306121015 I) eps+(15.25357866699002+5.74710231621404 I) eps^2-(2.099734556961122-5.802204558423402 I) eps^3-(2.583670798549949-2.930253282170972 I) eps^4,j[d,1,0,1,0,0,1,1,0,0,0,0]->(-0.768403974584057+1.812338082850116 I)+1.000000000000000/eps^2+(0.576885128878570+3.141592653589793 I)/eps+(1.620572324313380+7.921413278557468 I) eps-(1.850877059733496-11.053531414926971 I) eps^2+(2.81042453973737+27.04614078508245 I) eps^3-(2.94660549607366-49.11694108310467 I) eps^4,j[d,0,1,0,1,0,1,0,1,0,0,0]->(-2.847669601898195+2.432156841177014 I)+0.5000000000000000/eps^2+(0.948413137379848+2.443460952792061 I)/eps+(0.889644626479951+5.034952219085839 I) eps-(11.090272432836827-7.259916277749560 I) eps^2+(5.21413631401094+15.70890611664482 I) eps^3-(41.47568235628865-29.32359213553206 I) eps^4,j[d,0,1,0,1,0,0,1,1,0,0,0]->(-5.677491106801690-2.173348810285940 I)+0.5000000000000000/eps^2-(0.345899206219897-3.141592653589793 I)/eps+(4.607280149514729+5.668973536500611 I) eps-(27.24536365825783-0.34827096402387 I) eps^2+(13.22839089909382+12.22003196244387 I) eps^3-(116.09257747018983-12.42698432595999 I) eps^4,j[d,0,1,0,0,1,0,1,1,0,0,0]->(-2.388659571398815+3.698788363862027 I)+0.5000000000000000/eps^2+(0.996651408693901+2.416609733530610 I)/eps-(1.819419403443046-6.613097962603781 I) eps-(11.72229834099199-10.25145088413646 I) eps^2-(6.68712642918232-20.16194373214260 I) eps^3-(43.40321195966995-38.48095503871791 I) eps^4,j[d,0,1,0,0,0,1,1,1,0,0,0]->7.181589716084711+0.5000000000000000/eps^2+1.922784335098467/eps+23.42282265960509 eps+73.28340840520860 eps^2+227.6414583151429 eps^3+690.4158555207921 eps^4,j[d,0,0,1,1,1,0,0,1,0,0,0]->(6.334497703644358+9.292125455678138 I)+0.5000000000000000/eps^2+1.922784335098467/eps-(13.27698475305995-11.22374783783358 I) eps+(7.290797330289855+8.491841002464356 I) eps^2-(27.18160122497214-19.37449862589782 I) eps^3+(59.69721831636079+49.12505984821334 I) eps^4,j[d,1,0,1,0,1,0,0,1,0,0,0]->(-6.054252752154102-3.747199608175927 I)+0.5000000000000000/eps^2-(0.345899206219897-3.141592653589793 I)/eps+(8.891226729979216+2.924343787798371 I) eps-(22.52515550521010+5.71617213257838 I) eps^2+(41.79570427896938+2.65475762914161 I) eps^3-(83.43438559535294+5.19179646483169 I) eps^4,j[d,1,0,1,0,1,0,0,1,0,0,-1]->(-36.79443166966560-22.27821515613368 I)+2.950000000000000/eps^2-(2.56580531669739-18.53539665617978 I)/eps+(47.59190778852935+11.39415482875632 I) eps-(123.61040111270812+41.16666047757803 I) eps^2+(240.9836100619664+5.8751700263841 I) eps^3-(448.8240936261622+34.9872487138397 I) eps^4,j[d,1,0,1,0,1,0,0,1,0,-1,0]->(-21.76437106432893-16.48139691856988 I)+2.468333333333333/eps^2-(1.631405540053861-12.367403079631819 I)/eps+(35.94408948262368+1.74294399175864 I) eps-(53.42352585753401+38.01960961387558 I) eps^2+(203.0781725205603-6.1848579265856 I) eps^3-(166.9739445721155+29.5373543470076 I) eps^4,j[d,1,0,1,0,0,1,0,1,0,0,0]->(-6.077402228001661-3.732223991957129 I)+0.5000000000000000/eps^2-(0.345899206219897-3.141592653589793 I)/eps+(8.845400361345273+2.794935788073126 I) eps-(22.27368500325232+5.69291557810821 I) eps^2+(41.60478025616961+2.65078098440429 I) eps^3-(82.80141183693277+4.99718329152068 I) eps^4,j[d,1,0,1,0,0,1,0,1,0,0,-1]->(-63.99698867078282-40.06027118473282 I)+5.395833333333333/eps^2-(3.01407893378972-33.90302071998985 I)/eps+(102.25689062572176+38.80273095361335 I) eps-(254.1966824900563+50.9396682662067 I) eps^2+(456.4035019028668+41.9887794293207 I) eps^3-(955.3655033185740+48.7742239731519 I) eps^4,j[d,1,0,1,0,0,1,0,1,0,-1,0]->(-18.88489373112922-14.63859854241313 I)+2.468333333333333/eps^2-(0.538072206720528-12.367403079631819 I)/eps+(42.22743453098495+13.94699637731512 I) eps-(67.35274334059233+18.56036942241501 I) eps^2+(193.3509261260836+15.0558739379126 I) eps^3-(231.5426848917968+17.9105159933367 I) eps^4,j[d,1,0,0,0,1,1,0,1,0,0,0]->(4.337685973538947+1.255499257409941 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(2.838149046285876-4.586467046658608 I) eps+(9.358438246668738+7.613012784392931 I) eps^2-(28.99128315779023-7.35716198793289 I) eps^3+(36.83009680875187+4.34857737692017 I) eps^4,j[d,1,0,0,0,1,1,0,1,0,0,-1]->(35.95354427410641+4.69807387192094 I)+4.736666666666667/eps^2-2.199172623177375/eps-(29.34160404569232-16.54339097018042 I) eps+(129.19874854243469+25.72065806145247 I) eps^2-(199.2135552821352-21.5224015437345 I) eps^3+(546.8520563472994+7.7649363880281 I) eps^4,j[d,1,0,0,0,1,0,1,1,0,0,0]->(-5.625164952542350+5.400688278143114 I)+0.5000000000000000/eps^2+(0.996651408693901+2.416609733530610 I)/eps-(11.55534654806412+9.60429846143929 I) eps+(12.05595947144750-8.36703072801916 I) eps^2-(5.723708870568042-0.962012020117503 I) eps^3+(23.69521857654158+5.50449555363023 I) eps^4,j[d,1,0,0,0,1,0,1,1,0,0,-1]->(-74.44010453690183+27.70315623572235 I)+4.950000000000000/eps^2+(5.07916439069499+27.32627929453844 I)/eps-(66.9302696415842+138.8108566840595 I) eps+(169.3572767550176-87.8268262192605 I) eps^2+(66.28177679898272+25.79061799793487 I) eps^3+(253.1963948735915+61.6473355089583 I) eps^4,j[d,1,0,0,0,0,1,1,1,0,0,0]->(6.316374342890225+9.332515750335987 I)+0.5000000000000000/eps^2+1.922784335098467/eps-(13.44155991312857-11.10848698749305 I) eps+(7.534165756435416+8.289864150697882 I) eps^2-(27.18718952253633-19.36996681274552 I) eps^3+(60.38623611652072+49.31988298516121 I) eps^4,j[d,1,0,0,0,0,1,1,1,0,0,-1]->(107.0684746810976+120.4073692408103 I)+8.250000000000000/eps^2+27.14260819579137/eps-(127.5802402381860-188.7118931010302 I) eps+(156.2878474318091+223.8967317639460 I) eps^2-(342.8094841005992-443.4762102591262 I) eps^3+(925.9006065182190+970.5576840483698 I) eps^4,j[d,0,1,0,0,1,1,0,1,0,0,0]->1.777320682759210+0.5000000000000000/eps^2+0.01432451318538452/eps-1.038072280178443 eps+5.118886857693661 eps^2-6.465472579257583 eps^3+16.83944150808467 eps^4,j[d,0,1,0,0,1,1,0,1,0,0,-1]->19.60068940092805+4.736666666666667/eps^2+0.2924940434892920/eps-4.217194474002252 eps+69.79739492620427 eps^2-25.64451734258990 eps^3+263.7737235935157 eps^4,j[d,0,0,1,1,0,1,0,1,0,0,0]->(-5.728012205313723+5.121127768924938 I)+0.5000000000000000/eps^2+(0.948413137379848+2.443460952792061 I)/eps-(10.90101175693638+9.68915774670675 I) eps+(11.96040864517197-7.76525417107366 I) eps^2-(5.598435305346968-1.217040270326120 I) eps^3+(22.32052127354000+5.34669994490541 I) eps^4,j[d,0,0,1,1,0,1,0,1,0,0,-1]->(-8.08321918361436+26.86672527299196 I)+2.541666666666667/eps^2+(5.918048881033074+7.760250988959973 I)/eps-(46.87156300159716+18.87690569419912 I) eps+(56.88777324635915-25.29108765037807 I) eps^2-(21.13862788192603+1.39978937911200 I) eps^3+(220.7258568585637+16.2384312496310 I) eps^4,j[d,0,0,1,0,1,1,0,1,0,0,0]->(4.323631508622386+1.197064495688399 I)+0.5000000000000000/eps^2+0.01432451318538452/eps-(2.614266337533540-4.522052836318766 I) eps+(9.562848814137448+7.808660580404342 I) eps^2-(28.60354647878860-7.93563603331831 I) eps^3+(35.96712890538701+5.03969284174632 I) eps^4,j[d,0,0,1,0,1,1,0,1,0,0,-1]->(44.04667079151145+13.43590102018076 I)+4.736666666666667/eps^2+2.675827376822625/eps-(8.24252420453693-51.44388749227551 I) eps+(90.62854882893148+90.79420154061105 I) eps^2-(217.0748819866752-96.0731205560532 I) eps^3+(333.5845885233787+66.7126953757329 I) eps^4,j[d,1,0,1,1,1,1,0,0,0,0,0]->(7.190997682029442+0.360308961896444 I)-(0.0415633618461515+1.4007172961409641 I)/eps-(1.30627273059537-14.52786459070909 I) eps-(10.440353554286841+1.386995462482720 I) eps^2+(3.840286478421200+6.202844528527688 I) eps^3-(2.067368378934634-11.112128348211785 I) eps^4,j[d,1,0,1,1,1,0,1,0,0,0,0]->(2.040867599944145+3.143354416091620 I)+(0.5223250448111213-0.4847060371727914 I)/eps-(7.820696711140693-2.281548921259031 I) eps+(3.636727994090334-9.755554392075334 I) eps^2+(5.986989534310535+12.032561994345007 I) eps^3-(6.226919938068101-1.863219464183430 I) eps^4,j[d,1,0,1,1,0,1,1,0,0,0,0]->(1.998397191477257+3.121318803682407 I)+(0.5194039405009800-0.4766190258820535 I)/eps-(7.748368827961438-2.182003928790950 I) eps+(3.769024175202685-9.620249007461514 I) eps^2+(5.831640292330916+12.137577039255140 I) eps^3-(6.280524467258025-1.755335858578786 I) eps^4,j[d,1,0,1,1,0,1,0,1,0,0,0]->(1.1915896718902895-0.3488824293675426 I)-(0.047729571716064-7.374199007084240 I) eps-(15.53293851257943+7.60887047780216 I) eps^2+(19.59444706365079-1.42944623378308 I) eps^3-(36.28394068310090+2.93021205971156 I) eps^4,j[d,1,0,1,0,1,1,1,0,0,0,0]->(7.388837956303822+0.242219530950279 I)-(0.058982989649412+1.435230226138331 I)/eps-(0.91773926686067-14.98235182349979 I) eps-(10.846101439030571+0.700088154196277 I) eps^2+(3.431188994219507+6.303411248714650 I) eps^3-(1.987402118660751-11.598052266931594 I) eps^4,j[d,1,0,1,0,1,0,1,1,0,0,0]->(1.2120591320925740-0.3650214403003854 I)+(0.050471444121169+7.493816976248066 I) eps-(15.81642934924374+7.33089320719268 I) eps^2+(19.16177632498674-1.70550265959443 I) eps^3-(36.33122734989644+3.19476176005469 I) eps^4,j[d,1,0,1,0,0,1,1,1,0,0,0]->(1.434065088732169-1.878845203706981 I)+(8.795015760961928+4.280439994311635 I) eps+(8.785871658735510-2.421267916273428 I) eps^2+(96.32949980622646+1.15107022552955 I) eps^3+(282.7509938728701-3.0688311221962 I) eps^4,j[d,1,1,1,0,1,0,0,1,0,0,0]->(1.2248835251351439+0.6631875094476482 I)+0.1034482758620690/eps^3-(0.2840311931535722-0.3249923434748062 I)/eps^2-(0.3694453378166539+1.0629338623327913 I)/eps-(2.175832258295832+1.287027126721838 I) eps+(4.833775938724153+1.621065063131316 I) eps^2-(10.551298077291971+0.351785861982398 I) eps^3+(14.56765809617006+1.90004090501506 I) eps^4,j[d,1,1,1,0,1,0,0,1,0,0,-1]->(8.634860843505512+1.384245168821100 I)+0.2896551724137931/eps^3-(1.478371823075231-0.909978561729457 I)/eps^2-(1.233735705950007+6.204844933052672 I)/eps-(4.866101086212648+6.092257720338179 I) eps+(31.71069095289375+11.61761843854033 I) eps^2-(45.03763582523926-4.10575985838648 I) eps^3+(86.15859084864907+13.46605331791794 I) eps^4,j[d,1,1,1,0,0,1,0,1,0,0,0]->(1.367624360664599+1.039967787077029 I)+0.1034482758620690/eps^3-(0.3500359951936911-0.3249923434748062 I)/eps^2-(0.2040935011400944+1.1978296869284414 I)/eps-(2.246364883738379+1.319066538395962 I) eps+(5.124469119752554+1.799885352178509 I) eps^2-(9.964449002663400+0.854466757389749 I) eps^3+(16.76512497151928+1.84375255543082 I) eps^4,j[d,1,1,1,0,0,1,0,1,0,0,-1]->(12.27501363155637+12.83839058916469 I)+0.9482758620689655/eps^3-(3.666822975287765-2.979096481852390 I)/eps^2-(0.977671549102007+11.807886274742102 I)/eps-(25.16534173110181+13.36157761795251 I) eps+(45.40067070155475+17.26197378064742 I) eps^2-(101.61281777193215+12.71799239399253 I) eps^3+(153.8113556661054+17.0647887238228 I) eps^4,j[d,1,1,0,0,1,1,0,1,0,0,0]->(-1.956075531180503+1.531455672266831 I)+(0.8841216619827189+0.5964581754134666 I)/eps+(0.755457430507931+1.283319042562854 I) eps-(11.360149867550442+0.276148610918560 I) eps^2+(10.456462144223916-1.349247120179292 I) eps^3-(39.80405604024518+0.85269280394093 I) eps^4,j[d,1,1,0,0,1,1,0,1,0,0,-1]->(-12.392946680358355+2.456725635002482 I)-0.5000000000000000/eps^2+(4.747719818723206+1.479071487264934 I)/eps+(20.02673863612586-1.81160036926190 I) eps-(59.38513814633894+9.26960364665124 I) eps^2+(126.15566411549049-12.28517644291062 I) eps^3-(238.0908391181818+8.5222629238849 I) eps^4,j[d,1,1,0,0,1,0,1,1,0,0,0]->(-2.470028154573615-3.201286482282447 I)-(0.5775798716388312-0.8368506459010947 I)/eps+(6.737915953873789+1.181232365219047 I) eps-(11.096440491481254-2.474592386795666 I) eps^2+(10.796999299504762+1.117715805061953 I) eps^3-(43.58969394623492+1.59281000691137 I) eps^4,j[d,1,1,0,0,1,0,1,1,0,0,-1]->(-0.46660435859373-31.18556514107577 I)-0.5000000000000000/eps^2-(5.226007311248527-0.403606531997539 I)/eps+(68.51824853567329+27.05073383016037 I) eps-(76.42855579421604-30.01061807046061 I) eps^2+(98.83155375580695+7.24011661456288 I) eps^3-(251.6489013695097+19.9783961057496 I) eps^4,j[d,1,1,0,0,0,1,1,1,0,0,0]->(-4.915665806476982-1.351039786997348 I)-(0.1657883134419018-1.3478913680763385 I)/eps+(2.202519618383510-2.243890736119591 I) eps-(14.58578731461815-0.58055149832993 I) eps^2-(9.115816979372057-1.942738667927927 I) eps^3-(110.38764675459834-0.90510577516150 I) eps^4,j[d,1,1,0,0,0,1,1,1,0,0,-1]->(-61.59346885699313-10.02831774783136 I)-0.5000000000000000/eps^2-(1.35125882965662-15.28624182352526 I)/eps+(2.31215566327941-21.21671921525216 I) eps-(239.3513043965393-2.7717549619340 I) eps^2-(274.3641471046880-14.6093411523671 I) eps^3-(1845.894222987126-5.804225063014 I) eps^4,j[d,1,0,0,0,1,1,1,1,0,0,0]->(6.540562760048451-0.316076805507928 I)-(0.058982989649412+1.435230226138331 I)/eps+(2.673844971086405+10.514726324367755 I) eps-(2.255656887948670-10.440158666211031 I) eps^2-(13.39002592998027-7.96600074024297 I) eps^3+(13.34444097172505+12.83839939644205 I) eps^4,j[d,1,0,0,0,1,1,1,1,0,0,-1]->(88.54284167736483+12.64284577238466 I)+0.5000000000000000/eps^2+(2.85407159345774-17.62974737701392 I)/eps+(10.4548444561160+145.5836396602672 I) eps-(17.55888743696360-140.09799958364536 I) eps^2-(192.1936375043129-134.4923019573534 I) eps^3+(252.6729801668182+258.2960778822187 I) eps^4,j[d,0,1,1,1,1,0,0,1,0,0,0]->(-5.906305740225472-1.503713692880139 I)-(0.397526031186596-1.561140322923480 I)/eps+(0.795131038016126-2.835574422707130 I) eps-(18.08702740476885-0.33303905762318 I) eps^2-(19.76643365686433-2.31010896044378 I) eps^3-(141.9999453150136-1.4123667748979 I) eps^4,j[d,0,1,1,1,1,0,0,1,0,0,-1]->(-6.429919963327629-9.981774385320703 I)-0.5000000000000000/eps^2-(1.541874094180538-0.543037636026711 I)/eps+(22.94898529535203-8.08140946355175 I) eps-(2.361825579962307-8.977475542316692 I) eps^2+(41.45454992035842+17.61318831394340 I) eps^3-(84.63385009938105-11.76041259611981 I) eps^4,j[d,0,1,1,1,0,1,0,1,0,0,0]->(-2.059195790047404-2.929710393037279 I)-(0.4041732249881236-0.7469565271027205 I)/eps+(6.916355612295409+1.330210835390793 I) eps-(9.943886954638690-2.079279162458959 I) eps^2+(13.670964928824343+0.902285409767956 I) eps^3-(37.95089981941404+1.59293913164339 I) eps^4,j[d,0,1,1,1,0,1,0,1,0,0,-1]->(-12.93743738547894-9.75704206111538 I)-0.5000000000000000/eps^2-(0.390633742881608-3.441873594018656 I)/eps+(29.26670596481100+2.19949045945178 I) eps-(50.46604307929234-6.20066907849573 I) eps^2+(76.34440563555065+3.92503957928474 I) eps^3-(207.1384564024221+4.4525880466521 I) eps^4,j[d,0,1,1,0,1,1,0,1,0,0,0]->(-2.262505646127864+1.291303324448486 I)+(0.8046720384479366+0.6096829677124945 I)/eps+(0.5771707080736570+0.1729533801381829 I) eps-(10.214040990210169+2.475828408431151 I) eps^2+(14.27565380569270-3.95826388793215 I) eps^3-(32.23478531038303+2.96439555218344 I) eps^4,j[d,0,1,1,0,1,1,0,1,0,0,-1]->(-25.99618480417672+12.42306550654254 I)-0.5000000000000000/eps^2+(6.879546937232480+6.155676357753361 I)/eps-(0.0404050790484465+0.7237524852420349 I) eps-(109.42942902700975+29.68487179945752 I) eps^2+(128.66288023980951-45.54824382247270 I) eps^3-(341.5408877142436+34.7067476893237 I) eps^4,j[d,0,1,0,1,1,1,0,1,0,0,0]->(4.100829453347220-2.055091451069912 I)-(0.0415633618461515+1.4007172961409641 I)/eps+(7.481878290654810-4.713128572945599 I) eps+(34.55278246592521-8.66354732981739 I) eps^2+(83.23930770328977-18.57880091456130 I) eps^3+(295.6210377901544-36.9894139702844 I) eps^4,j[d,0,1,0,1,1,1,0,1,0,0,-1]->(9.594138750203063-1.844540249628952 I)+0.5000000000000000/eps^2-(1.121056069639625+3.479685783369101 I)/eps-(4.426273421063131+2.986918101124257 I) eps+(29.37994312000200-0.46594013240466 I) eps^2-(31.86830419134935+2.24196071434871 I) eps^3+(96.56360240418401-0.31668437532379 I) eps^4,j[d,0,1,0,1,1,0,1,1,0,0,0]->(2.290732226939048+1.304567663400143 I)+(0.5223250448111213-0.4847060371727914 I)/eps+(1.743336256398492-0.430863725122495 I) eps+(17.12518160031855+1.76229661360451 I) eps^2+(29.10703222747395+0.12255132022391 I) eps^3+(130.98118738796110+3.37334188908392 I) eps^4,j[d,0,1,0,1,1,0,1,1,0,0,-1]->(1.179523323632182+13.343303803076529 I)+0.5000000000000000/eps^2+(2.910165350474769+1.616396925261480 I)/eps-(15.48721513332700-8.53614452453356 I) eps+(2.48170453808002+26.89990151572999 I) eps^2-(61.31231276205884-34.48438526894166 I) eps^3+(12.32160914984084+83.43727548116060 I) eps^4,j[d,0,1,0,1,0,1,1,1,0,0,0]->(1.899141085643826+1.407434573592921 I)+(0.5194039405009800-0.4766190258820535 I)/eps+(0.5801040566438100-0.7346436459632653 I) eps+(13.579100002430419+1.770493315945892 I) eps^2+(17.58015451367546-0.29462468881308 I) eps^3+(97.10962270208319+3.19985277334478 I) eps^4,j[d,0,1,0,1,0,1,1,1,0,0,-1]->(21.88835874960738+7.84824547187351 I)+0.5000000000000000/eps^2+(5.093276928093690-3.905634568562450 I)/eps+(31.20470652982895-6.62152056967051 I) eps+(181.2449058804530+8.2520447891756 I) eps^2+(392.1665906148555-8.0298634863282 I) eps^3+(1512.886160046628+8.582186970820 I) eps^4,j[d,0,1,0,0,1,1,1,1,0,0,0]->(4.371153205663771-1.870907515750710 I)-(0.058982989649412+1.435230226138331 I)/eps+(7.263556081897338-2.945761107959036 I) eps+(30.73227210414237-3.73946644822975 I) eps^2+(66.36430472556162-7.10292443853891 I) eps^3+(236.9269160085795-12.8939729333964 I) eps^4,j[d,0,1,0,0,1,1,1,1,0,0,-1]->(68.57793454795087-21.11596763139359 I)+0.5000000000000000/eps^2+(2.85407159345774-17.62974737701392 I)/eps+(136.27787444083018-30.12568897761982 I) eps+(529.2418508551753-30.8126276403628 I) eps^2+(1277.6088000849104-54.8354033736340 I) eps^3+(4347.378036527367-91.085703297433 I) eps^4,j[d,0,0,1,1,1,1,0,1,0,0,0]->(6.350252419458269-0.204328388662095 I)-(0.0415633618461515+1.4007172961409641 I)/eps+(2.309103460948934+10.105382418803574 I) eps-(1.974048660961860-9.774488816599970 I) eps^2-(12.93444459485792-7.66111463758239 I) eps^3+(13.49327624935585+12.48124500628944 I) eps^4,j[d,0,0,1,1,1,1,0,1,0,0,-1]->(18.77011632187997-3.64684704374982 I)+0.5000000000000000/eps^2-(1.121056069639625+3.479685783369101 I)/eps+(8.01804020135763+25.55209551015387 I) eps+(4.29185034099717+28.85624898545064 I) eps^2-(60.31711219142717-16.00513624505947 I) eps^3+(54.48018992291230+4.21852403762070 I) eps^4,j[d,1,0,1,0,1,1,0,1,0,0,0]->(0.3474212727357228-1.3551928262833253 I)+(4.469602267465354+3.513509712232660 I) eps-(8.208021313113878-0.099190641892395 I) eps^2+(15.20515531581053+4.63836220664733 I) eps^3-(36.41442905688459+1.12690024947741 I) eps^4,j[d,1,0,1,0,1,1,0,1,0,0,-1]->(-3.26604572751819-15.10869645022703 I)+0.5000000000000000/eps^2-(0.345899206219897-3.141592653589793 I)/eps+(46.34620405107108+31.87105291810692 I) eps-(90.62926714363155+4.91644902812405 I) eps^2+(169.3430366967583+41.4089116233739 I) eps^3-(387.3266556676659+14.0187368903357 I) eps^4,j[d,1,0,1,0,1,1,0,1,0,-1,0]->(5.681911110039757-4.180667152920360 I)+0.5000000000000000/eps^2+0.01432451318538452/eps+(15.13606233373455+18.33826988363112 I) eps-(22.72809968861364-8.30201438843307 I) eps^2+(31.56407428666500+26.45148658681485 I) eps^3-(108.05468977242497-0.88993249785836 I) eps^4,j[d,1,0,1,0,1,1,0,1,-1,0,0]->(5.763911784939486-4.213346550156604 I)+0.5000000000000000/eps^2+0.01432451318538452/eps+(15.22093964982329+18.78691657267190 I) eps-(23.52886555739598-8.06043481159641 I) eps^2+(32.49839863487426+26.76013160774387 I) eps^3-(110.65201672839386-0.42397288762362 I) eps^4,j[d,1,0,1,0,1,1,-1,1,0,0,0]->(-4.968480146024016-8.281498723966892 I)+0.5000000000000000/eps^2-(0.345899206219897-3.141592653589793 I)/eps+(23.80503819386095+14.41662777163601 I) eps-(49.77201460735425+5.53562470790471 I) eps^2+(92.83838225366121+17.80275852391146 I) eps^3-(204.5083817294837+9.0086160353916 I) eps^4,j[d,1,0,1,0,1,1,0,1,0,-1,-1]->(33.99046719756667-39.51523829023164 I)+6.705000000000000/eps^2+(3.801637501670297+12.367403079631819 I)/eps+(176.4529623470884+187.9067746586439 I) eps-(276.4825419426236-96.4047979940803 I) eps^2+(428.6102197548182+281.3494897612062 I) eps^3-(1245.8123669902372-32.1280915375349 I) eps^4,j[d,1,0,1,0,1,1,0,1,-1,-1,0]->(84.97228288674539+5.52987476846215 I)+8.715833333333333/eps^2+2.641783472343228/eps+(29.4370943577794+150.4205185537217 I) eps+(21.7076674951583+167.8551270321559 I) eps^2-(283.5303420675723-242.0366733129655 I) eps^3-(23.53526591527335-92.80825225662263 I) eps^4,j[d,1,1,1,1,0,1,0,1,0,0,0]->(-1.2305279121983213+0.2813491850041195 I)+(0.00182205394234063+0.01989749041682487 I)/eps^3-(0.05369333543116021+0.09654111389986111 I)/eps^2+(0.3439658697239240+0.2350325177889049 I)/eps+(0.607262959497514-2.241191186460420 I) eps+(1.859810851571434+1.515970566298955 I) eps^2-(0.8381032520638424-0.4427004156956841 I) eps^3-(0.1481518642345688-1.0591533436055227 I) eps^4,j[d,1,1,1,0,1,0,1,1,0,0,0]->(-1.505145832245367+0.353208521017273 I)-(0.00620877211689919-0.03165509839040320 I)/eps^3-(0.06789978619961263+0.12349328902919888 I)/eps^2+(0.3714728304724061+0.3011550936330536 I)/eps+(0.332646140589090-2.590851702971816 I) eps+(1.910861773990257+1.276692577103543 I) eps^2-(1.1554650287241821-0.7029292325961179 I) eps^3-(1.586195453339824-1.489373287102508 I) eps^4,j[d,1,1,1,0,0,1,1,1,0,0,0]->(-0.7437308918193392+0.6541293212823591 I)-0.004618226600985222/eps^4+0.03378792253813883/eps^3-0.1060078155919167/eps^2+(0.2983999414402796-0.0420762603026898 I)/eps-(0.649131435062450+1.355462451637496 I) eps-(0.7798444563522401-0.7046230858055363 I) eps^2-(6.686546052563720+0.351195895933116 I) eps^3-(23.17840174791598-0.99784232406388 I) eps^4,j[d,1,0,1,1,1,1,1,0,0,0,0]->(1.641336555934913-0.816890103590730 I)-(0.1635663538439176+0.2922446750350768 I)/eps+(1.956200380727354+3.891501529091652 I) eps-(4.427370136957562-2.575115744987614 I) eps^2-(0.625152507756408+1.740633344894945 I) eps^3+(1.311686617556273+3.079537548740906 I) eps^4,j[d,1,0,1,1,1,1,0,1,0,0,0]->(-0.2004077537391752-0.7250840824136504 I)+(3.778185354632018-2.129409607249906 I) eps+(9.281980638923319+3.458810963511167 I) eps^2+(21.10626647198958+2.42500091200745 I) eps^3+(91.71942335655272+0.47411256816011 I) eps^4,j[d,1,0,1,0,1,1,1,1,0,0,0]->(-0.2114708809378025-0.7459290204333806 I)+(3.888808484714585-2.255557254627336 I) eps+(9.822255494860014+3.455934712131058 I) eps^2+(22.37652624351270+2.66369890958933 I) eps^3+(96.26390159848691+0.62537282563865 I) eps^4,j[d,1,1,1,0,1,1,0,1,0,0,0]->(-0.3668361450209940+0.9396345689689177 I)-0.05813837232463239/eps^2+(0.3322919271219040-0.0156406305512116 I)/eps-(0.8706305518935296+0.5421480729555493 I) eps-(0.5059985570821888-0.2201141811115249 I) eps^2-(1.015283787858847+1.558641283550536 I) eps^3+(0.1227082169290201+0.2309514688725209 I) eps^4,j[d,1,1,1,0,1,1,0,1,0,0,-1]->(-2.281098567630110+7.473342123944679 I)+0.1034482758620690/eps^3-(0.6746226917505224-0.3249923434748062 I)/eps^2+(2.043463606531419-1.065762576221845 I)/eps-(9.155860394463978+7.336641289884930 I) eps+(2.374677317030986+0.426252585496651 I) eps^2-(13.94815324040912+15.96702083316577 I) eps^3+(24.31538682594529+0.91571559036401 I) eps^4,j[d,1,1,1,0,1,1,0,1,0,-1,0]->(-3.410103032881355+5.997440283670482 I)-0.4003795907423017/eps^2+(2.549601194145512+0.138564434663620 I)/eps-(3.198182200657807+2.274962083215395 I) eps-(11.735061794834527+0.889981794376869 I) eps^2+(10.37330979181056-11.23228811953607 I) eps^3-(28.90788260652319+1.70073172440373 I) eps^4,j[d,1,1,1,0,1,1,0,1,-1,0,0]->(-4.036554057406462+4.440594372229445 I)-0.1453459308115810/eps^2+(1.886672927264727+0.772357245079787 I)/eps-(2.760734805154185+2.373416016059786 I) eps-(11.875771511690152+2.917846746408075 I) eps^2+(12.04639334385995-10.80982179895468 I) eps^3-(29.48425122393937+3.05841800109167 I) eps^4,j[d,1,1,1,0,1,1,-1,1,0,0,0]->(0.198063327023532+4.105460185658462 I)+0.1034482758620690/eps^3-(0.5150988057207102-0.3249923434748062 I)/eps^2+(0.856418016080178-1.197995051452110 I)/eps-(5.117256259850428+2.653962896438622 I) eps+(2.734972130954009+3.278042209446985 I) eps^2-(15.31115527947364+4.83222652040432 I) eps^3+(12.842592328192592+3.398752926471399 I) eps^4,j[d,1,1,1,-1,1,1,0,1,0,0,0]->(-0.031533917024060+3.852053694367519 I)+0.1034482758620690/eps^3-(0.5096341748253222-0.3249923434748062 I)/eps^2+(0.789443629105148-1.201106167436159 I)/eps-(5.102543881901242+3.656668403726488 I) eps+(3.942835522750539+1.549590036029886 I) eps^2-(11.866671684035082+6.948808614040324 I) eps^3+(19.73678278869163+1.65098589923553 I) eps^4,j[d,1,1,0,0,1,1,1,1,0,0,0]->(-0.810027026639837+1.817349818547145 I)+(0.4661377628123671+0.1241937065033270 I)/eps-(3.314449131447753+1.244163545425115 I) eps-(1.408980676233496+1.687913676864621 I) eps^2-(6.597923094379705+0.714011212056438 I) eps^3-(20.26372160753748-0.79403328983870 I) eps^4,j[d,1,1,0,0,1,1,1,1,0,0,-1]->(-19.39745716166348+16.19932651090222 I)+(3.617846891663595+3.857143490177484 I)/eps-(37.25584504036091+23.07545542348048 I) eps-(36.96684298902939+21.12108648045496 I) eps^2-(114.57074911597243+5.12028363138374 I) eps^3-(444.6850427532625-10.6128034923115 I) eps^4,j[d,0,1,1,1,1,1,0,1,0,0,0]->(-0.855094788819265+1.944109018736593 I)+(0.4830386990926381+0.1436580743933073 I)/eps-(3.705464976363018+1.041284555765784 I) eps-(2.503379573622583+1.716795381724551 I) eps^2-(8.950619966690229+1.069477474671329 I) eps^3-(26.70579096529114-0.50850501168531 I) eps^4,j[d,0,1,1,1,1,1,0,1,0,0,-1]->(-3.318089846460759+6.780067157242859 I)+(2.290587508375546+0.564150204987735 I)/eps-(8.366352398935948+2.644339060572764 I) eps-(10.274059170867177+9.272329136296239 I) eps^2+(14.34372859900877-10.66108722608275 I) eps^3-(26.96656953010140+4.78338775166036 I) eps^4,j[d,0,1,0,1,1,1,1,1,0,0,0]->(0.6879685616107428-1.0085509084684185 I)-(0.1635663538439176+0.2922446750350768 I)/eps+(1.973448453562756-0.998168678916549 I) eps+(5.527722023203202-2.465024321718609 I) eps^2+(16.46965450759140-4.00140639130355 I) eps^3+(48.83161642355531-8.87227175908280 I) eps^4,j[d,0,1,0,1,1,1,1,1,0,0,-1]->(8.546395363916829-6.676087589139757 I)-(0.877516074345725+2.872845958316883 I)/eps+(18.25819451696601-5.27178699344200 I) eps+(58.45129378876058-10.11965909499322 I) eps^2+(144.5310826372588-12.8475092332979 I) eps^3+(458.5559431840979-28.3570716394678 I) eps^4,j[d,1,1,1,1,1,1,0,1,0,0,0]->(0.5172664941957858+0.0935095254663076 I)-0.003420908593322386/eps^4+(0.00963034009143154-0.02579304313292113 I)/eps^3+(0.00308402919041468+0.04671074376791297 I)/eps^2-(0.0125854179932408+0.2108465681074055 I)/eps-(0.5346993585202953-0.4321834167152276 I) eps-(1.737565096300193+1.286696230520751 I) eps^2-(6.260372697264370+2.471336628725934 I) eps^3-(34.69935725524556+3.99440256894525 I) eps^4,j[d,1,1,1,1,1,1,0,1,0,0,-1]->(0.724165593766232+2.366669631377725 I)-(0.1119770865272491-0.1449017892559618 I)/eps^2+(0.3856430482722255-0.2716752441494272 I)/eps-(2.913974405635328-2.290468175185233 I) eps+(0.2980676275850134-0.9964506510958433 I) eps^2+(23.34868496906320-2.40221542391883 I) eps^3+(120.16415454321965+3.81096727625505 I) eps^4,j[d,1,1,1,1,1,1,0,1,0,-1,0]->(4.068878949800409+1.430759197262501 I)-0.01920270023718300/eps^4+(0.0510507953170512-0.1776280903753835 I)/eps^3+(0.2402813059694255+0.1825417040968541 I)/eps^2+(0.8600375506315800-0.8724939003126713 I)/eps+(6.029591339836873-0.720200048493444 I) eps+(37.90867282177189-9.84657659308999 I) eps^2+(155.5753488756379-16.7024270882784 I) eps^3+(594.6536496049142-27.4683469692555 I) eps^4,j[d,1,1,1,1,1,1,0,1,-1,0,0]->(0.468664452512533+3.125048718245782 I)-0.007525998905309250/eps^4+(0.02047817166801692-0.06448260783230282 I)/eps^3+(0.05931697414103482+0.08399527403068403 I)/eps^2+(0.7885139435365539-0.2130463405515583 I)/eps-(5.205084930310520+0.142601592546243 I) eps+(0.587299158491166-7.183213511863624 I) eps^2+(12.34129876855782-8.55005704150405 I) eps^3+(42.21280267754317-9.75023894266823 I) eps^4,j[d,1,1,1,1,1,0,1,1,0,0,0]->(-0.0278976907006792+0.2474660574880123 I)-0.002724930638129211/eps^4+0.01097018597617189/eps^3-(0.02737510443176263-0.00806471145892817 I)/eps^2+(0.08280233784039201-0.04722570364735073 I)/eps-(0.2743494657758120+0.3201484824388099 I) eps+(1.0100987385612650-0.4536184506994633 I) eps^2+(2.021036347658537+0.502134200479462 I) eps^3+(5.252724813703679+0.308429655785841 I) eps^4,j[d,1,1,1,1,1,0,1,1,0,0,-1]->(-2.688220580226644+1.176941338501644 I)-(0.01241754423379837-0.06331019678080640 I)/eps^3-(0.1898331977245137+0.1968445742129366 I)/eps^2+(0.6319280052211929+0.3973448340432734 I)/eps-(1.242727414079797+4.944362660041465 I) eps+(5.566625355526302-0.142155971295647 I) eps^2+(6.343310245891664+3.781194921543362 I) eps^3+(33.63156066707282+3.08476545179087 I) eps^4,j[d,1,1,1,1,1,0,1,1,0,-1,0]->(-0.813922848693112+1.739819175532063 I)-0.01718853217069626/eps^4+0.07001916784156890/eps^3-(0.10185942347351822-0.01467777485524927 I)/eps^2+(0.7663845140191549+0.0741950083525590 I)/eps+(0.442523666261223-3.677809731616930 I) eps+(16.48790472689153-2.72231967344368 I) eps^2+(52.40759611868882+2.60252538803264 I) eps^3+(196.9913893060366+4.0939076064049 I) eps^4,j[d,1,1,1,1,0,1,1,1,0,0,0]->(-0.0757533709164704+0.2133565852762292 I)-0.001051044674706981/eps^4+0.007088248421396361/eps^3-(0.02603512841806698-0.00610415727934936 I)/eps^2+(0.05658441402523237-0.03997855332106695 I)/eps-(0.3895014048994430+0.2945242815063041 I) eps+(0.3988525975899626-0.3610104343189274 I) eps^2+(0.0704323211504658+0.4959866482207674 I) eps^3-(0.6278256361570720-0.2186941906718215 I) eps^4,j[d,1,1,1,1,0,1,1,1,0,0,-1]->(-1.049131009545480+1.907483746649130 I)-0.009236453201970443/eps^4+0.06757584507627766/eps^3-(0.2657470733046245-0.0493054164705573 I)/eps^2+(0.5616311570823712-0.3085506599143962 I)/eps-(3.011308777079675+2.621703710392942 I) eps+(1.648168478790295-1.520954747086053 I) eps^2-(1.253936260942619-1.957035143695839 I) eps^3-(0.667929872102604-2.193472019327112 I) eps^4,j[d,1,1,1,1,0,1,1,1,0,-1,0]->(-0.1712144821363662+1.3159891735504793 I)-0.008206429420757601/eps^4+0.05589821685392032/eps^3-(0.2444934606407083-0.0614688638030480 I)/eps^2+(0.3936646806234323-0.4661571062733019 I)/eps-(1.609121033113733+1.346865177738364 I) eps+(1.942017707827233-0.671225811535982 I) eps^2+(2.124346058194181+1.118947492691821 I) eps^3+(10.093441561375419+1.139117744834374 I) eps^4,j[d,1,1,1,0,1,1,1,1,0,0,0]->(0.5064408456977487+0.3231361183153187 I)-0.001385467980295567/eps^4+(0.01218527156001838-0.01044618246883306 I)/eps^3-(0.02116493457205938-0.06740552442500247 I)/eps^2-(0.0185410350789874+0.1725601036513228 I)/eps-(0.5782645532391317-0.9374717717628503 I) eps-(0.5117130836995694+0.4986278360515441 I) eps^2+(3.542540431138082-0.871086464476096 I) eps^3+(17.74890036899401-0.21293922385098 I) eps^4,j[d,1,1,1,0,1,1,1,1,0,0,-1]->(4.719484089062889+4.521014799023653 I)-0.02678571428571429/eps^4+(0.2098598609141540-0.0708169772562449 I)/eps^3-(0.5008518240604623-0.7928456507881737 I)/eps^2+(0.071362841717155-2.027993376891606 I)/eps-(6.415776128423708-9.127053480446206 I) eps+(0.605432234214921-4.136589405951885 I) eps^2+(70.26403719181115-7.92433130698378 I) eps^3+(353.6522087137288+2.6028659089475 I) eps^4,j[d,1,1,1,0,1,1,1,1,0,-1,0]->(5.987739555694674+2.304016193958679 I)-0.01234913793103448/eps^4+(0.10445896037984832-0.07193937660203031 I)/eps^3-(0.3430580399380089-0.5099055543495073 I)/eps^2+(0.116331067613591-2.136810791415460 I)/eps+(0.579035830190101+8.321242828857941 I) eps+(9.273757126702848+0.247581660856027 I) eps^2+(79.93948053112058-7.70873833264687 I) eps^3+(373.1210754434234-5.3650180707216 I) eps^4,j[d,1,1,1,0,1,1,1,1,-1,0,0]->(4.441888833640000+3.148286549417140 I)-0.007435344827586207/eps^4+(0.05952079228284535-0.02611545617208264 I)/eps^3-(0.3319910927555546-0.2331639944221854 I)/eps^2+(0.660726010849982-1.676525785750189 I)/eps-(1.850291916831694-6.486516682608114 I) eps+(5.455847029396981-1.682798360484584 I) eps^2+(60.72804179899387-8.57149888160748 I) eps^3+(288.5734943849339-6.7144391137801 I) eps^4,j[d,1,1,1,1,1,1,1,1,0,0,0]->(0.1691090786089865-0.0059548660170846 I)-0.0001787129834097729/eps^4+(0.000653214833285803-0.005750069788080520 I)/eps^3+(0.00498924580122465+0.01504951209213609 I)/eps^2-(0.02574817861558359+0.04682799586925092 I)/eps-(0.0885779429330363-0.2922090224077704 I) eps-(0.6086760640879137+0.1831051584783765 I) eps^2-(0.9530632810761116+0.7175729534019223 I) eps^3-(4.313140651993477+0.830366705433913 I) eps^4,j[d,1,1,1,1,1,1,1,1,0,0,-1]->(1.385649188469994+0.596539649209554 I)-0.002770935960591133/eps^4+(0.02437054312003676-0.02089236493766611 I)/eps^3-(0.0254092118499204-0.1650432566122543 I)/eps^2-(0.1056897623375229+0.3653415037889787 I)/eps-(0.837180532353597-2.854653361849078 I) eps-(1.0584865200091690+0.6291151715500366 I) eps^2+(12.956838041213252-2.518057827905900 I) eps^3+(64.37711608232586+0.10379992381685 I) eps^4,j[d,1,1,1,1,1,1,1,1,0,-1,0]->(1.677492311910369+0.108672716193693 I)-0.001070591038635034/eps^4+(0.00504394627965616-0.03959881394058118 I)/eps^3+(0.03503215626000805+0.09193610206072088 I)/eps^2-(0.0205849248210584+0.4086768197064775 I)/eps+(1.144307130234909+1.844012194526554 I) eps+(4.435975592324256-1.176725518493225 I) eps^2+(27.77572412425672-4.67546216012356 I) eps^3+(116.11103386747069-6.54476693502970 I) eps^4};


(* ::Subsubsection::Closed:: *)
(*(e)*)


loop = {l1,l2};
ext = {p1,p2,p3,p4,p5,p6};
momcon = {p6->-p1-p2-p3-p4-p5};
denom = {l1^2,(l1+p1)^2,(l1+p1+p2)^2,l2^2,(l2-p1-p2-p3-p4-p5)^2,(l2-p1-p2-p3-p4)^2,(l2-p1-p2-p3)^2,(l2-p1-p2)^2,(l1+l2)^2,(l1+p5)^2,(l1+p4)^2,(l1+p3)^2,(l2-p1)^2};
rep = {p1^2->0,p2^2->0,p3^2->0,p4^2->0,p5^2->0,p1*p2->s12/2,p1*p3->s13/2,p1*p4->s14/2,p1*p5->s15/2,p2*p3->s23/2,p2*p4->s24/2,p2*p5->s25/2,p3*p4->s34/2,p3*p5->s35/2,p4*p5->(-s12-s13-s14-s15-s23-s24-s25-s34-s35)/2};
num = {s12->96,s13->-1/14,s14->-81,s15->-20/3,s23->-47,s24->-1,s25->-6,s34->41,s35->4};
etaposi = {5};
mi = {211 -> 250};
results = {j[e,1,0,1,0,1,0,0,0,0,0,0,0,0]->0,j[e,1,0,0,0,1,0,0,0,1,0,0,0,0]->0,j[e,1,0,0,0,0,1,0,0,1,0,0,0,0]->(-2.387734729912660-12.454170876730966 I)-1.982142857142857/eps+(25.83442675886181-15.00257977242964 I) eps+(32.33570977978410-1.56782896518278 I) eps^2+(72.17766085130365+5.74522011934169 I) eps^3+(70.13622222199735+1.53178407311258 I) eps^4,j[e,1,0,0,0,0,0,1,0,1,0,0,0,0]->(29.78715585288294-76.85682027532173 I)-12.23214285714286/eps+(132.0356401343742+187.1582199975025 I) eps-(380.0358982972592+181.7908214077145 I) eps^2+(804.1282469431574+75.0674833343999 I) eps^3-(1190.5035245438524+1.6700472101908 I) eps^4,j[e,0,1,0,0,0,1,0,0,1,0,0,0,0]->2.544059651151038+1.750000000000000/eps+12.31432667119124 eps+16.05676155938487 eps^2+57.89242804061845 eps^3+72.99629354574393 eps^4,j[e,0,1,0,0,0,0,1,0,1,0,0,0,0]->-27.66803676537240+11.75000000000000/eps+102.8411048613418 eps-191.3810640355284 eps^2+523.4794950328179 eps^3-898.3420853727935 eps^4,j[e,0,0,1,1,0,0,0,0,1,0,0,0,0]->(90.7950651057297-150.7964473723101 I)-24.00000000000000/eps+(158.4747653659446+570.4822190367349 I) eps-(1031.958373394594+988.675390233153 I) eps^2+(2791.047744914071+1023.259403663718 I) eps^3-(5236.819915289831+696.512414779817 I) eps^4,j[e,0,0,1,0,0,1,0,0,1,0,0,0,0]->(21.33614849791973-64.40264939859076 I)-10.25000000000000/eps+(118.8248128111709+134.0589747539311 I) eps-(277.8487104824707+100.9065779446812 I) eps^2+(568.3190595415609+18.3704609936460 I) eps^3-(778.4150971686231-12.4331434466815 I) eps^4,j[e,0,1,0,0,1,0,0,0,1,0,0,0,0]->2.317997895023057+2.065476190476190/eps+13.65238004526107 eps+14.28582318063023 eps^2+62.82799826310947 eps^3+64.45961249731950 eps^4,j[e,0,1,0,0,1,0,0,0,1,0,0,0,-1]->-6.383692615658735-5.688255857898715/eps-37.59822123575867 eps-39.34270352125944 eps^2-173.0263126769761 eps^3-177.5197264807132 eps^4,j[e,0,0,1,0,1,0,0,0,1,0,0,0,0]->(26.30277130037966-71.84523199459515 I)-11.43452380952381/eps+(127.0771877242595+165.2651861726504 I) eps-(338.3612094219864+146.9958384014202 I) eps^2+(704.9175592507210+48.8164988355164 I) eps^3-(1014.6809504099355-6.4275106739743 I) eps^4,j[e,0,0,1,0,1,0,0,0,1,0,0,0,-1]->(-545.886880559467+1491.073664014812 I)+237.3117441421013/eps-(2637.355919832846+3429.908427313339 I) eps+(7022.337798718210+3050.746963648523 I) eps^2-(14629.83664635425+1013.13606710219 I) eps^3+(21058.65623271414-133.39635247970 I) eps^4,j[e,1,0,1,1,0,1,0,0,0,0,0,0,0]->(-10.20492602022017-23.80857496069148 I)+1.000000000000000/eps^2-(3.789252392967977-6.283185307179586 I)/eps+(56.52868454342041+18.56396324969749 I) eps-(92.97717649028973-41.87191186980016 I) eps^2+(69.80517400477050-122.28686663613099 I) eps^3-(2.5582669636743-165.0167549731870 I) eps^4,j[e,1,0,1,1,0,0,1,0,0,0,0,0,0]->(-1.65291132227290-35.24327250507813 I)+1.000000000000000/eps^2-(5.609141029917869-6.283185307179586 I)/eps+(67.82094471518957+72.29785634662366 I) eps-(208.4887673831289+37.6513132130294 I) eps^2+(340.9780117944841-140.9579069468406 I) eps^3-(344.3366541771139-426.3290063966442 I) eps^4,j[e,1,0,1,1,0,0,0,1,0,0,0,0,0]->(2.35470405826582-39.47805572781292 I)+1.000000000000000/eps^2-(6.283127712738738-6.283185307179586 I)/eps+(67.60995889238758+97.47844642245147 I) eps-(254.2797877486127+94.7044897452323 I) eps^2+(496.9357271589596-97.3080897954534 I) eps^3-(624.9734446775959-508.7815858239289 I) eps^4,j[e,1,0,1,0,1,0,1,0,0,0,0,0,0]->(-16.38289295723817-8.89131735390467 I)+1.000000000000000/eps^2-(1.415097107472680-6.283185307179586 I)/eps+(23.85169612376388-20.25334783721528 I) eps+(5.34247720906373+32.85958011937249 I) eps^2-(18.77029164278804+15.34160222783362 I) eps^3+(11.568996865930217+6.532582210272356 I) eps^4,j[e,1,0,1,0,1,0,0,1,0,0,0,0,0]->(-2.02886210086519-34.81959754499319 I)+1.000000000000000/eps^2-(5.541711065756090-6.283185307179586 I)/eps+(67.69678824098878+69.93568793834983 I) eps-(203.9196469971165+32.8560723466049 I) eps^2+(327.0737165384711-143.3341671619309 I) eps^3-(321.8150333777957-416.7422873077022 I) eps^4,j[e,1,0,1,0,0,1,0,1,0,0,0,0,0]->(-2.62892098133855-34.13247168099953 I)+1.000000000000000/eps^2-(5.432351587975210-6.283185307179586 I)/eps+(67.44199288789813+66.16540679711699 I) eps-(196.5296956975659+25.4147848303162 I) eps^2+(305.1775049981227-146.5166448622961 I) eps^3-(287.2510667975849-400.8859045552280 I) eps^4,j[e,1,0,1,0,0,0,1,0,1,0,0,0,0]->(0.10467655875334-16.59743521031667 I)+0.5000000000000000/eps^2-(2.641563856369369-3.141592653589793 I)/eps+(23.10036809046307+41.99940445636486 I) eps-(88.61632663701514+73.26959942161141 I) eps^2+(223.7288554412298+104.7042069537404 I) eps^3-(491.0140996754004+133.3006958635265 I) eps^4,j[e,1,0,0,0,1,1,0,0,1,0,0,0,0]->(7.420259530670833+0.927954443195231 I)-0.5000000000000000/eps^2+(0.147688536598608-3.141592653589793 I)/eps-(1.618432883227400-5.281163418170514 I) eps+(5.971844081851982+2.042477296209407 I) eps^2-(9.618446248097546+1.787471089776566 I) eps^3+(39.78410582800936-1.41746334329005 I) eps^4,j[e,0,1,0,1,0,1,0,0,1,0,0,0,0]->(-4.956576464905765-2.915966999886916 I)+0.5000000000000000/eps^2-(0.147688536598608-3.141592653589793 I)/eps+(8.729879521073978+6.270486671715574 I) eps-(23.30916831712271+1.05941209788315 I) eps^2+(36.30396045273410+12.30128181207850 I) eps^3-(89.36032997777862-9.53532852078266 I) eps^4,j[e,0,1,0,1,0,0,1,0,1,0,0,0,0]->(-1.10370927103347-14.47770523438014 I)+0.5000000000000000/eps^2-(1.967577173548500-3.141592653589793 I)/eps+(22.06075829435576+38.27671845981467 I) eps-(84.53354289437399+69.98173555158418 I) eps^2+(219.7979305715554+106.9003195243676 I) eps^3-(491.4779328084191+134.9638811079737 I) eps^4,j[e,0,1,0,1,0,0,0,1,1,0,0,0,0]->(1.18072223961177-16.59743521031667 I)+0.5000000000000000/eps^2-(2.641563856369369-3.141592653589793 I)/eps+(18.96312934570550+48.76039886818859 I) eps-(93.40288847100567+99.26463711496629 I) eps^2+(263.5606430176312+163.6004722367393 I) eps^3-(631.0561354888466+225.1111779712078 I) eps^4,j[e,0,1,0,0,1,1,0,0,1,0,0,0,0]->-2.658118201773420-0.5000000000000000/eps^2+1.108286556882084/eps+5.987802810343175 eps-12.03256857381755 eps^2+25.26345388870792 eps^3-50.23993928434291 eps^4,j[e,0,1,0,0,1,0,0,1,1,0,0,0,0]->(-1.729343215442420-12.460646348138800 I)+0.5000000000000000/eps^2-(1.900147209386721-3.141592653589793 I)/eps+(19.09672026212764+29.62883704557006 I) eps-(67.24242517875528+48.25165257884370 I) eps^2+(161.0269958707314+69.2415336906051 I) eps^3-(351.1300854104838+79.1639645185549 I) eps^4,j[e,0,1,0,0,0,1,0,1,1,0,0,0,0]->(-2.147632553897744-11.747057096606371 I)+0.5000000000000000/eps^2-(1.790787731605841-3.141592653589793 I)/eps+(18.63540069547657+26.87953774307840 I) eps-(62.94612716564391+41.83699349938986 I) eps^2+(146.1607233935690+59.0218734879439 I) eps^3-(316.2139458497917+64.6245052138533 I) eps^4,j[e,0,0,1,1,1,0,0,0,1,0,0,0,0]->(-2.60001539439723+20.83661008914030 I)-0.5000000000000000/eps^2+(3.316249492965137-3.141592653589793 I)/eps-(29.47335696662783+57.67808076491720 I) eps+(124.4093691408195+89.0122347401077 I) eps^2-(292.5211162688267+86.1329984587740 I) eps^3+(559.7011253157900+55.0519893024972 I) eps^4,j[e,0,0,1,1,0,0,1,0,1,0,0,0,0]->(-4.366728910944108-12.362651987581872 I)+0.5000000000000000/eps^2-(1.967577173548500-3.141592653589793 I)/eps+(27.91504632872286+13.90473530671943 I) eps-(56.18598616383068-12.70942965417005 I) eps^2+(57.78020535434295-61.24098132696886 I) eps^3-(32.29854721103885-102.12079254882866 I) eps^4,j[e,0,0,1,0,1,1,0,0,1,0,0,0,0]->(0.33871869140448+17.88486013200490 I)-0.5000000000000000/eps^2+(2.846463896515748-3.141592653589793 I)/eps-(30.76808618074616+39.21346993530005 I) eps+(95.97411478366051+42.03373867470467 I) eps^2-(186.2198122393187+21.8124317637341 I) eps^3+(327.3641634013103+2.5186303376863 I) eps^4,j[e,0,0,1,0,1,0,1,0,1,0,0,0,0]->(-12.56098358570049+13.98930316359158 I)+0.5000000000000000/eps^2+(2.226466748896689+3.141592653589793 I)/eps-(27.49020390061295+37.58128526899754 I) eps+(62.08902384260230+11.36580552237343 I) eps^2-(100.39059296496793-4.37395006040479 I) eps^3+(132.33727036935392+3.30563770714174 I) eps^4,j[e,1,0,1,0,1,0,0,0,1,0,0,0,0]->(0.15103949531045-16.59743521031667 I)+0.5000000000000000/eps^2-(2.641563856369369-3.141592653589793 I)/eps+(22.84942358289828+42.29071137813822 I) eps-(88.58929397709536+74.84633026445991 I) eps^2+(225.9571678211039+108.7075036016318 I) eps^3-(499.5720265735602+140.0487424797092 I) eps^4,j[e,1,0,1,0,1,0,0,0,1,0,0,0,-1]->(-7.8650404179804+269.8194057616394 I)-7.782738095238095/eps^2+(42.94309216908274-48.90038564962684 I)/eps-(370.8671514796267+692.9207882913268 I) eps+(1440.096928069402+1220.454022380186 I) eps^2-(3682.036628529159+1763.708975774552 I) eps^3+(8099.461313204171+2270.630718992024 I) eps^4,j[e,1,0,1,0,0,1,0,0,1,0,0,0,0]->(-0.00088868084495-16.59743521031667 I)+0.5000000000000000/eps^2-(2.641563856369369-3.141592653589793 I)/eps+(23.10813375849131+41.33611849397202 I) eps-(87.04407854930674+73.22080629035594 I) eps^2+(223.3278306932120+105.8544396328534 I) eps^3-(489.4897343255066+135.1783167974442 I) eps^4,j[e,1,0,1,0,0,1,0,0,1,0,0,0,-1]->(-9.8605025249137+274.8296397159230 I)-7.866071428571429/eps^2+(43.74049566895382-49.42398442522514 I)/eps-(371.4970103638601+712.3489301893768 I) eps+(1465.669348776145+1282.428538407421 I) eps^2-(3816.055331794737+1876.831317269365 I) eps^3+(8429.040793965388+2417.644476945106 I) eps^4,j[e,1,0,0,0,1,0,1,0,1,0,0,0,0]->(-12.84596122333478+13.98930316359158 I)+0.5000000000000000/eps^2+(2.226466748896689+3.141592653589793 I)/eps-(26.87363176314111+39.37185257465604 I) eps+(65.55289329498025+15.23984251735281 I) eps^2-(108.50154707899713-2.57516242907564 I) eps^3+(145.9451582851502+3.3232934248410 I) eps^4,j[e,1,0,0,0,1,0,1,0,1,0,0,0,-1]->(413.5538495416573-424.5750117056288 I)-14.00000000000000/eps^2-(67.57321182625015+87.96459430051421 I)/eps+(779.676006287966+1440.867808436505 I) eps-(2537.156545025618+688.334378427583 I) eps^2+(3766.915701864848-26.960347315742 I) eps^3-(6042.897751542685+94.764744235124 I) eps^4,j[e,1,0,0,0,1,0,0,1,1,0,0,0,0]->(-4.721612661931735-11.938977027496940 I)+0.5000000000000000/eps^2-(1.900147209386721-3.141592653589793 I)/eps+(27.84464107478145+11.67493493675718 I) eps-(52.61614774267072-17.84239939797127 I) eps^2+(45.65860794295027-68.15402173670481 I) eps^3-(6.09894712613454-108.17942825038874 I) eps^4,j[e,1,0,0,0,1,0,0,1,1,0,0,0,-1]->(196.9017685511455+213.9674331935695 I)-13.50000000000000/eps^2+(34.05397465344147-84.82300164692442 I)/eps-(655.5462561219620-120.9443386274393 I) eps+(660.264436754871-1303.220044192702 I) eps^2+(957.244505501846+2802.338536338334 I) eps^3-(4168.549818874047+3724.522191494666 I) eps^4,j[e,1,0,0,0,0,1,0,1,1,0,0,0,0]->(-5.573843254024036-11.251851163503279 I)+0.5000000000000000/eps^2-(1.790787731605841-3.141592653589793 I)/eps+(28.43300876449419+6.32021220219388 I) eps-(44.53266204714273-30.58143655635910 I) eps^2+(18.67812599459332-87.82930994064597 I) eps^3+(61.4967564647909+130.0932232839625 I) eps^4,j[e,1,0,0,0,0,1,0,1,1,0,0,0,-1]->(213.1434820666831+144.4929215181152 I)-12.00000000000000/eps^2+(22.99676270139732-75.39822368615504 I)/eps-(575.0847799744833-347.0191410728847 I) eps+(213.027876348830-1711.913607729680 I) eps^2+(2128.685787663476+3293.714501853823 I) eps^3-(6594.379945986253+4148.535364088265 I) eps^4,j[e,0,1,0,0,1,0,1,0,1,0,0,0,0]->(-9.378340900279411-0.256565435887216 I)+0.5000000000000000/eps^2+(2.226466748896689+3.141592653589793 I)/eps+(17.83626145073840+2.83558989189703 I) eps-(44.57912968643033+0.61327879233635 I) eps^2+(87.75599019652142+2.99318725568347 I) eps^3-(187.4391246866491+0.5420351634955 I) eps^4,j[e,0,1,0,0,1,0,1,0,1,0,0,0,-1]->(231.6805211247648+23.9356169735213 I)-14.00000000000000/eps^2-(41.52559277863111+87.96459430051421 I)/eps-(384.3365039877857+67.0742341317830 I) eps+(1004.3966774123266+40.5167050061180 I) eps^2-(1863.721054267814+70.344757369225 I) eps^3+(4136.605898721389+38.451663801576 I) eps^4,j[e,0,0,1,1,0,1,0,0,1,0,0,0,0]->(-13.648476001070202-0.927954443195231 I)+0.5000000000000000/eps^2-(0.147688536598608-3.141592653589793 I)/eps+(21.67178535416345-44.41420163491773 I) eps+(49.37591656994942+123.95645230886942 I) eps^2-(232.4174868902075+165.4224340135410 I) eps^3+(512.0519847641257+138.7402979896364 I) eps^4,j[e,0,0,1,1,0,1,0,0,1,0,0,0,-1]->(237.5253910585966-196.5477070949031 I)-3.732142857142857/eps^2-(31.28153913753182+23.44974516429524 I)/eps+(9.3226487448171+1183.8297697441903 I) eps-(1872.226478374940+2527.888223673073 I) eps^2+(6011.906343935962+3002.862911662968 I) eps^3-(12126.666219643480+2299.054839562992 I) eps^4,j[e,1,1,1,0,0,1,0,0,1,0,0,0,0]->(0.2632612355928953+0.7764815349838476 I)+0.01041666666666667/eps^3-(0.05900718406589808-0.03272492347489368 I)/eps^2+(0.0803779934611253-0.2731663017899649 I)/eps-(1.347333111872969+1.424844596335390 I) eps+(3.704704813755781+2.145535555845179 I) eps^2-(8.408347256548664+2.799931306169984 I) eps^3+(17.39727151809819+3.40034227971076 I) eps^4,j[e,1,1,1,0,0,0,1,0,1,0,0,0,0]->(-0.1077936912224068+0.9559521218108028 I)+0.01041666666666667/eps^3-(0.07884299086438501-0.03272492347489368 I)/eps^2+(0.2078402830258236-0.2710403625678845 I)/eps-(0.825709897839581+2.074917776072973 I) eps+(3.273911754101684+3.378553425454376 I) eps^2-(8.266752964381026+4.657596480709578 I) eps^3+(17.79199729875193+5.79121863119345 I) eps^4,j[e,1,1,0,0,0,1,1,0,1,0,0,0,0]->(-1.576109084296831-1.266964631356772 I)+(0.00160740821721439-0.07215295632469012 I)/eps^2+(0.2159381775144877+0.5125487076562790 I)/eps+(4.637126158945444+1.304021783200118 I) eps-(9.187403352599587+0.546372607049832 I) eps^2+(17.30757247077650+0.13933005422202 I) eps^3-(33.89062413474513+0.02381020553302 I) eps^4,j[e,1,1,0,0,0,0,1,1,1,0,0,0,0]->(-0.5650972586345754-1.2682756698438187 I)+(0.01474039387440196-0.03273710396787716 I)/eps^2-(0.0090183276437951-0.3170327039108169 I)/eps+(3.050580051312861+2.791078640754923 I) eps-(8.873967919608970+3.804224752285368 I) eps^2+(19.14133773857912+3.41943453040413 I) eps^3-(36.93612923833859+2.08539875122266 I) eps^4,j[e,1,0,1,1,1,1,0,0,0,0,0,0,0]->(9.703959569135591+8.347167426983120 I)+0.1261261261261261/eps^3-(0.7301759774914566-0.7924738225271551 I)/eps^2-(0.331260335855667+4.587830973429813 I)/eps-(25.98633908180025-0.59834049716822 I) eps+(32.25795835851261-25.98585284018233 I) eps^2-(17.93117666328841-51.66006158050708 I) eps^3-(6.83201361943249+62.33048737426559 I) eps^4,j[e,1,0,1,1,1,0,1,0,0,0,0,0,0]->(0.301082007659484+3.014187158310180 I)-0.08703055570291400/eps^2+(0.4797227856491785-0.5468291088682238 I)/eps-(6.262020333276605+5.304228592590587 I) eps+(16.33955202080514+0.31967897318353 I) eps^2-(22.31565950224245-13.92451551987362 I) eps^3+(18.71637652332348-31.61222388678354 I) eps^4,j[e,1,0,1,1,1,0,0,1,0,0,0,0,0]->(-0.1761565087675299+0.7333521287016228 I)-0.01475106545394183/eps^2+(0.1167166163098271-0.0926836777254517 I)/eps-(0.998499406101534+2.326492299103217 I) eps+(5.383446835237420+3.376770398331011 I) eps^2-(12.790650007916929+0.000255784510938 I) eps^3+(18.89140667699792-10.53033736957624 I) eps^4,j[e,1,0,1,1,1,0,0,0,1,0,0,0,0]->(0.2338547387566920-0.4174235996994215 I)+0.006120453706056438/eps^2-(0.06643502925537553-0.03845594479916666 I)/eps-(0.010016819396276-1.975412607954241 I) eps-(2.631693529873349+5.556011928071316 I) eps^2+(11.37736679490738+10.79186624031807 I) eps^3-(31.09731746664382+16.08527481837058 I) eps^4,j[e,1,0,1,1,0,1,0,1,0,0,0,0,0]->(-0.3461502384042402+0.4069031061339140 I)+0.06476064070065852/eps-(0.184175489477555+2.174926092018233 I) eps+(4.265946916948322+4.197421520060297 I) eps^2-(12.411920284061747+1.817145183325227 I) eps^3+(19.76182219553121-8.65772001213380 I) eps^4,j[e,1,0,1,1,0,1,0,0,1,0,0,0,0]->0.1904593483677010-(0.929405481638239-1.196691379278937 I) eps-(0.390260421211602+5.839626866641549 I) eps^2+(8.99761698408260+13.29574879370567 I) eps^3-(30.54820529609294+20.31271453094950 I) eps^4,j[e,1,0,1,1,0,0,1,0,1,0,0,0,0]->0.1038090390172304-(0.6498973643850718-0.6522514287054942 I) eps+(0.559625431074018-4.083425571079021 I) eps^2+(4.864780957032437+12.099515047873071 I) eps^3-(23.66504248159998+23.16940641858319 I) eps^4,j[e,1,0,1,0,1,1,0,1,0,0,0,0,0]->(-0.1995152820600737+1.0857808065690803 I)-0.02308089480802504/eps^2+(0.1728073824797742-0.1450215391343405 I)/eps-(1.667240021310263+3.161998449988366 I) eps+(7.740687406316034+3.812724697404976 I) eps^2-(16.53752947617149-2.00321582298109 I) eps^3+(21.61410463193315-16.12961088617497 I) eps^4,j[e,1,0,1,0,1,0,0,1,1,0,0,0,0]->0.1070623691393985-(0.6630892449146813-0.6726927047285056 I) eps+(0.533643552631665-4.166312600996732 I) eps^2+(5.047439230657253+12.205262501391947 I) eps^3-(24.06446004514804+23.11248023120104 I) eps^4,j[e,1,0,1,0,0,1,0,1,1,0,0,0,0]->0.1091891662127801-(0.6796613972961968-0.6860557648513294 I) eps+(0.531244417151161-4.270438505348611 I) eps^2+(5.269107564392018+12.366039111257898 I) eps^3-(24.55075534674457+23.08993899209008 I) eps^4,j[e,1,0,0,0,1,1,1,0,1,0,0,0,0]->(14.76915157879205-39.45820343796209 I)+1.354838709677419/eps^3-(1.248106938176794-8.512702674243311 I)/eps^2-(24.10893091174193+7.84208717574133 I)/eps+(23.58744886280311-10.40041460518969 I) eps+(53.79658713916900-76.21296393296769 I) eps^2+(200.5753891180336-70.4555852931221 I) eps^3+(385.3535620065902-0.7556461469082 I) eps^4,j[e,1,0,0,0,1,0,1,1,1,0,0,0,0]->(0.664876732814335+2.871042822178742 I)-0.09170253240629801/eps^2+(0.4569406569782523-0.5761840042464115 I)/eps-(6.263474911971091+3.404733860158967 I) eps+(11.383538801416022-1.573164374129606 I) eps^2-(14.01111927742072-6.76462730971320 I) eps^3+(18.16576457952704-9.29978890953582 I) eps^4,j[e,1,0,0,0,0,1,1,1,1,0,0,0,0]->(1.846076642596923+2.491057308920594 I)+0.02439024390243902/eps^3-(0.1648381684183985-0.1532484221263314 I)/eps^2+(0.0755013394890335-1.0357087578688759 I)/eps-(6.398329465413668+2.030139316520195 I) eps+(11.181738934713026-2.113230958762556 I) eps^2-(14.26863247895040-7.67028234178364 I) eps^3+(18.49994346652452-11.22933621104229 I) eps^4,j[e,0,1,1,0,0,1,1,0,1,0,0,0,0]->(-1.527421828366925-1.016926155064173 I)-(0.01006506220523390+0.06614123566892987 I)/eps^2+(0.2629160750415813+0.4346156558292821 I)/eps+(4.315352581708873+1.097900714802727 I) eps-(8.912697543499886+0.533715374570843 I) eps^2+(17.05121207960040+0.02024744750422 I) eps^3-(33.55038127523203-0.08389666451634 I) eps^4,j[e,0,1,0,1,0,1,1,0,1,0,0,0,0]->(-0.2778392416636967+0.8052021671319795 I)-0.04438752773048515/eps^2+(0.2239593424177463-0.1394475310291054 I)/eps-(0.427516628151830+1.994061533902363 I) eps+(2.746425969108984+3.645922536674852 I) eps^2-(7.737562047312349+5.185003259574123 I) eps^3+(17.57142448680363+6.84871114367721 I) eps^4,j[e,0,1,0,1,0,0,1,1,1,0,0,0,0]->(-0.2113967078231185+0.3574185657595469 I)-0.01431838172912318/eps^2+(0.09146394754724659-0.04498252285150769 I)/eps+(0.0096059484339537-1.2888125228820673 I) eps+(1.491973931278338+3.067399582868673 I) eps^2-(5.744851480765887+5.522557406886955 I) eps^3+(15.33368765599721+8.27104535455952 I) eps^4,j[e,0,1,0,0,1,1,1,0,1,0,0,0,0]->(4.607552027044830+9.441089983051297 I)+1.354838709677419/eps^3-(1.079344539758922-4.256351337121655 I)/eps^2-(1.481713305334951+3.390860876798887 I)/eps-(8.477063705551154-2.612363079079382 I) eps+(4.62765196502407+16.25699384051344 I) eps^2-(25.21853501926503-8.29255420336475 I) eps^3+(9.84502817960064+22.08582609111498 I) eps^4,j[e,0,1,0,0,1,0,1,1,1,0,0,0,0]->(-0.3788017110969652+1.3504373975765611 I)-0.09170253240629801/eps^2+(0.4021874154544719-0.2880920021232058 I)/eps-(0.737586471064365+2.749987671769557 I) eps+(3.384650852249792+4.404062306081255 I) eps^2-(8.866146475628055+5.875773640399479 I) eps^3+(18.75669748747948+6.94106828758621 I) eps^4,j[e,0,1,0,0,0,1,1,1,1,0,0,0,0]->(-0.201600594691408+1.505906247557613 I)+0.02439024390243902/eps^3-(0.1638573414199374-0.0766242110631657 I)/eps^2+(0.3697353080736434-0.5147730200416298 I)/eps-(0.954287272707455+2.964702857891661 I) eps+(3.819447074473143+4.460840413145676 I) eps^2-(9.235572184567547+5.840862473023752 I) eps^3+(19.23120190713221+6.67601757871200 I) eps^4,j[e,0,0,1,1,0,1,1,0,1,0,0,0,0]->(0.105688450972120+1.454236565679572 I)-0.04438752773048515/eps^2+(0.2314489378528856-0.2788950620582108 I)/eps-(2.626444669104420+3.006051786955817 I) eps+(7.950771148537289+2.634547590104528 I) eps^2-(14.33034312405713-0.73876515879481 I) eps^3+(22.00652140467391-5.00441599523766 I) eps^4,j[e,0,0,1,0,1,1,1,0,1,0,0,0,0]->(58.36935144691222-38.04622788390187 I)+1.354838709677419/eps^3-(3.474241331412399-8.512702674243311 I)/eps^2-(23.88420802278833+21.82930208712643 I)/eps+(34.61810651220390+79.48335013175757 I) eps-(49.11077056411085-11.67555566171996 I) eps^2+(5.59831123792127-18.65665538813228 I) eps^3+(55.83925426797204-20.36335106783422 I) eps^4,j[e,1,1,1,0,1,0,0,0,1,0,0,0,0]->(0.1797784645182001+0.8005206914826212 I)+0.01041666666666667/eps^3-(0.06073369461389993-0.03272492347489368 I)/eps^2+(0.0979574374180093-0.2522359729199796 I)/eps-(1.305197012342323+1.533657395925795 I) eps+(3.698858459217200+2.244093027094514 I) eps^2-(8.395488038965814+2.923832978501426 I) eps^3+(17.36548722758874+3.58794230886309 I) eps^4,j[e,1,1,1,0,1,0,0,0,1,0,0,0,-1]->(-0.798218801318271-8.070761590263729 I)+0.3242807539682540/eps^2-(1.325514462707579-1.767145867644259 I)/eps+(12.67428376358084+16.98324532801024 I) eps-(39.35407042142012+24.92015658139341 I) eps^2+(89.10906117546507+32.27749183182550 I) eps^3-(186.9427180805801+40.2662999072804 I) eps^4,j[e,1,1,0,0,1,1,0,0,1,0,0,0,0]->(-3.135582594952683+0.406791425643210 I)-(0.0999500209064360+0.2787951865612784 I)/eps^2+(1.183347883835953+0.830862209378172 I)/eps+(3.248162788286689-0.928491144254194 I) eps-(8.115955287452466+0.745568135172711 I) eps^2+(16.39181101789996+0.04937917148742 I) eps^3-(34.84746628826635-0.13783200105729 I) eps^4,j[e,1,1,0,0,1,1,0,0,1,0,0,0,-1]->(17.52022904490295-2.13654007584085 I)+(0.300257965357872+2.144717462198249 I)/eps^2-(7.425918739595020+5.056390452376287 I)/eps-(19.15364433154782-6.12281518349805 I) eps+(40.47355376898769+3.88423056777678 I) eps^2-(93.24609553677589+1.82827621270974 I) eps^3+(179.8908176056352-2.3015035631969 I) eps^4,j[e,1,1,0,0,1,0,1,0,1,0,0,0,0]->(-1.446040973587233-1.547525223555246 I)-(0.0232841200902909-0.4840996089039065 I)/eps+(4.682928515776400+1.619118481359702 I) eps-(9.589025145858435+0.624052080728041 I) eps^2+(17.04632281830112+0.01581703601811 I) eps^3-(34.16846240819299+0.40204388926743 I) eps^4,j[e,1,1,0,0,1,0,1,0,1,0,0,0,-1]->(19.79528752093305+43.76944338829044 I)-0.5000000000000000/eps^2+(3.960129266369789-9.556519187285109 I)/eps-(109.23197775948133+60.62859280344848 I) eps+(227.8283169003854+23.5718362617958 I) eps^2-(390.6549676759525+4.4733067324960 I) eps^3+(751.9821329030535+8.0585131977009 I) eps^4,j[e,1,1,0,0,1,0,0,1,1,0,0,0,0]->(0.1989296310550354-0.7127246385114681 I)-(0.10649105942993866-0.08037076678519242 I)/eps+(0.577124261444329+2.696371609999549 I) eps-(4.825137771831376+6.065643782878498 I) eps^2+(14.99716198647050+9.53431258479697 I) eps^3-(35.53020583023510+11.72321345633897 I) eps^4,j[e,1,1,0,0,1,0,0,1,1,0,0,0,-1]->(-7.03930876269281+25.62542381181756 I)-0.5000000000000000/eps^2+(4.052742997486824-3.308032927946955 I)/eps-(24.18890249911526+88.49346871060338 I) eps+(159.6846326442211+186.3459540859138 I) eps^2-(479.8366660492070+278.5952791570695 I) eps^3+(1087.2791260231634+329.9810239666110 I) eps^4,j[e,1,1,0,0,0,1,0,1,1,0,0,0,0]->(0.2999799587227348-0.7537351772618426 I)-(0.12071525784779198-0.05502977053165454 I)/eps+(0.589584710447061+2.886074406919858 I) eps-(5.000408670940156+6.240755740805321 I) eps^2+(15.42982971145166+9.58957790797240 I) eps^3-(35.96474766481822+11.48965278344386 I) eps^4,j[e,1,1,0,0,0,1,0,1,1,0,0,0,-1]->(-7.20517975742946+25.74971305135708 I)-0.5000000000000000/eps^2+(4.090634193439206-3.226226112799669 I)/eps-(25.35042389597631+88.07642876271279 I) eps+(161.0015261378463+179.9909505672416 I) eps^2-(472.0409323732935+260.4254745984035 I) eps^3+(1051.7592184940642+296.5756484365390 I) eps^4,j[e,1,0,1,0,0,1,1,0,1,0,0,0,0]->(0.3596815267254898-0.3942189741914534 I)-0.06274189840318613/eps-(0.134863669722535-2.259945683985519 I) eps-(3.031962236620306+6.035087191636819 I) eps^2+(12.42335345301316+10.68931258145911 I) eps^3-(31.90372364492987+15.01384761950108 I) eps^4,j[e,1,0,1,0,0,1,1,0,1,0,0,0,-1]->(-9.519158354860885-5.579769300234503 I)+0.5000000000000000/eps^2-(0.888047865444727-3.141592653589793 I)/eps+(25.37914607759369-18.46893367157795 I) eps-(6.78671242328882-86.03505688662410 I) eps^2-(107.7890972998294+176.8765981452057 I) eps^3+(354.8362874896888+261.6654492232835 I) eps^4,j[e,1,0,0,0,1,1,0,1,1,0,0,0,0]->(0.0102220041143363+0.5830103285145077 I)-0.02308089480802504/eps^2+(0.0927889756567137-0.1450215391343405 I)/eps-(0.662318076082099+1.844180215129593 I) eps+(4.051458689121959+3.510641201264620 I) eps^2-(10.173526687427423+3.835098980253770 I) eps^3+(21.10856583280722+2.46821303231993 I) eps^4,j[e,1,0,0,0,1,1,0,1,1,0,0,0,-1]->(-0.77688218419313-21.17856825647262 I)+0.6758638293956808/eps^2-(3.370673825626721-4.246577682513072 I)/eps+(34.10645562790883+51.00142765473331 I) eps-(125.22355671934440+64.40160641588886 I) eps^2+(257.3089761754238+31.4265048309534 I) eps^3-(450.2117426946263-35.7230003019098 I) eps^4,j[e,0,1,1,1,1,0,0,0,1,0,0,0,0]->(-0.437791537343109-1.617472737579385 I)+(0.04051511208780912-0.04303713739923817 I)/eps^2-(0.1211069064162708-0.4115243969826648 I)/eps+(3.119436128497708+3.475840402716369 I) eps-(9.457744166697093+4.593706831483339 I) eps^2+(20.01745606404987+3.97315615962655 I) eps^3-(38.06015873232882+2.31148654208600 I) eps^4,j[e,0,1,1,1,1,0,0,0,1,0,0,0,-1]->(-0.41490808787020+25.27038072948837 I)-(0.6499087395851803-0.1947394956053082 I)/eps^2+(3.430966550069992-4.570707233222640 I)/eps-(39.35988074657300+65.37059802199922 I) eps+(149.2462765981469+97.3024511689284 I) eps^2-(341.4882133323155+91.9097196069239 I) eps^3+(650.8818844991072+57.6329036431497 I) eps^4,j[e,0,1,1,1,0,1,0,0,1,0,0,0,0]->(0.4441132342461391-1.0693249183258838 I)-(0.1708187376132335-0.0655411506532032 I)/eps+(1.113161969446652+3.980363743372821 I) eps-(7.678147547385755+7.121182015121337 I) eps^2+(19.92962284538737+7.72721121809622 I) eps^3-(39.73668747781643+5.82988140365528 I) eps^4,j[e,0,1,1,1,0,1,0,0,1,0,0,0,-1]->(-5.20034430268077+24.81356950039911 I)-0.5000000000000000/eps^2+(3.940195791299135-3.251628188400573 I)/eps-(32.08372051838999+75.91941690757893 I) eps+(156.5863063499432+125.4695504299954 I) eps^2-(385.5228472805867+129.4311561037833 I) eps^3+(750.2351104555637+90.8466367051056 I) eps^4,j[e,0,1,1,1,0,0,1,0,1,0,0,0,0]->(0.1021616210928666-0.6203941508172350 I)-(0.05716623994823021-0.06910303749524002 I)/eps+(0.741945674921964+2.387394539395476 I) eps-(4.715344610133025+5.488809952202240 I) eps^2+(14.66466213315020+8.86103364359776 I) eps^3-(34.49276663618030+11.24030544828133 I) eps^4,j[e,0,1,1,1,0,0,1,0,1,0,0,0,-1]->(-8.03124854167305+31.41723676797172 I)-0.5000000000000000/eps^2+(4.453015651453188-3.936379277484022 I)/eps-(30.23023208026352+112.87888111780809 I) eps+(204.4131288923732+250.1026203993677 I) eps^2-(637.0789209161864+398.1024892771419 I) eps^3+(1491.040204344104+506.701534427930 I) eps^4,j[e,0,1,1,0,1,1,0,0,1,0,0,0,0]->(-0.897988807928199-1.821896369682936 I)+(0.03413215325726507-0.06167105325593316 I)/eps^2-(0.0435177896824322-0.5359696451129196 I)/eps+(4.282606181958546+3.130573431566553 I) eps-(10.502358621402937+2.896899429064982 I) eps^2+(19.84325718867964+1.32779125817178 I) eps^3-(36.12739892391631+0.09406804243731 I) eps^4,j[e,0,1,1,0,1,1,0,0,1,0,0,0,-1]->(6.28440887799803+26.42702061753212 I)-(0.7599219026187199-0.4698451948437745 I)/eps^2+(2.658342177433176-6.286642326318751 I)/eps-(52.42401426366751+51.37194916148480 I) eps+(143.7759487076425+51.5929215157354 I) eps^2-(274.3657080207689+25.4596001257307 I) eps^3+(490.0841440000994+2.5067853968111 I) eps^4,j[e,0,1,1,0,1,0,1,0,1,0,0,0,0]->(-1.003172808151808-1.584520295840741 I)-(0.0503265470334281-0.3457419175296468 I)/eps+(4.703892331967381+2.128595136518049 I) eps-(9.736779535766379+0.649127016640116 I) eps^2+(17.22112662900611+0.07417911738646 I) eps^3-(33.92167291404060+0.26601953199295 I) eps^4,j[e,0,1,1,0,1,0,1,0,1,0,0,0,-1]->(24.17729261647272+39.61610164047735 I)-0.5000000000000000/eps^2+(2.666387152536519-9.763996724338495 I)/eps-(107.42884540351417+46.85934323317571 I) eps+(211.9947219907258+13.4829481908214 I) eps^2-(373.0571691108218+2.7978925999682 I) eps^3+(730.9127343890088+7.7018050155200 I) eps^4,j[e,0,1,0,1,1,1,0,0,1,0,0,0,0]->(1.134092843824895+1.314068189892513 I)+0.1261261261261261/eps^3-(0.4208273070656833-0.3962369112635775 I)/eps^2-(0.1030904185407995+1.3220679763075268 I)/eps-(2.555791224040742+2.298432978361817 I) eps+(5.366992875363719+0.912400128900175 I) eps^2-(9.392821799535720+3.800469512459616 I) eps^3+(19.20444467178536-1.53760697416910 I) eps^4,j[e,0,1,0,1,1,1,0,0,1,0,0,0,-1]->(-12.75102010177828-14.14356091271097 I)-1.042042042042042/eps^3+(2.775633930984325-3.273671624010986 I)/eps^2+(1.254643629113012+10.290707493429812 I)/eps+(29.62749100924697+15.69332294118785 I) eps-(59.41994481974519+16.86215348458453 I) eps^2+(114.63010104943407+17.49693935498407 I) eps^3-(221.5468793638466+17.7364487456829 I) eps^4,j[e,0,1,0,1,1,0,1,0,1,0,0,0,0]->(-0.2073416850527740+0.8436941928110948 I)-0.08703055570291400/eps^2+(0.2337666342824647-0.2734145544341119 I)/eps-(0.586452944447436+2.247705859904590 I) eps+(3.051629504862902+3.345257342965574 I) eps^2-(7.864208608535873+5.505206266506820 I) eps^3+(17.92613703971840+5.77592134368588 I) eps^4,j[e,0,1,0,1,1,0,1,0,1,0,0,0,-1]->(6.55592970892223-33.27183674572358 I)+1.058608411130863/eps^2-(6.972417593999016-4.896512734231980 I)/eps+(32.92962416098380+83.81486372523191 I) eps-(146.3403192522615+155.6541548789668 I) eps^2+(404.6055299589283+231.3033317616098 I) eps^3-(906.2075067352993+299.9314700212949 I) eps^4,j[e,0,1,0,1,1,0,0,1,1,0,0,0,0]->(-0.1212356740816968+0.3529781502197645 I)-0.01475106545394183/eps^2+(0.06829587347664339-0.04634183886272585 I)/eps-(0.2116602555795664+1.2116356723192480 I) eps+(1.965039274792106+2.761895031455199 I) eps^2-(6.172222624589790+4.784397467543324 I) eps^3+(16.12706406735891+6.95981180646731 I) eps^4,j[e,0,1,0,1,1,0,0,1,1,0,0,0,-1]->(4.86256454221738-22.42114747425322 I)+0.5683976752258221/eps^2-(3.585035799916946-3.356470287601856 I)/eps+(20.83881607271514+73.66714972544360 I) eps-(127.4820733434311+163.3555859039209 I) eps^2+(400.9521538043424+280.3644160310411 I) eps^3-(978.4196682074483+403.3972371424957 I) eps^4,j[e,0,1,0,1,0,1,0,1,1,0,0,0,0]->(-0.1627629770261248+0.3370739783605308 I)+0.06476064070065852/eps-(0.1466115453165965+1.1653441257558446 I) eps+(1.884389201551821+2.882079762474016 I) eps^2-(6.108850401386808+4.705288090697147 I) eps^3+(16.11138500086187+7.40170523418278 I) eps^4,j[e,0,1,0,1,0,1,0,1,1,0,0,0,-1]->(5.26704042046039-22.56117444560755 I)+0.5000000000000000/eps^2-(3.609961403066436-3.141592653589793 I)/eps+(20.81046923304396+74.61638129160348 I) eps-(128.7435217546255+165.2754511528639 I) eps^2+(405.1866541146463+282.9528296191778 I) eps^3-(987.7144042471510+406.3899148613454 I) eps^4,j[e,0,1,0,0,1,1,0,1,1,0,0,0,0]->(-0.1467404320702417+0.4969060309272098 I)-0.02308089480802504/eps^2+(0.11430223012403910-0.07251076956717026 I)/eps-(0.375623018990478+1.489964425833393 I) eps+(2.506532287667561+2.994045789569769 I) eps^2-(7.241199588408522+4.593048721030867 I) eps^3+(17.03844480473347+6.08754355767924 I) eps^4,j[e,0,1,0,0,1,1,0,1,1,0,0,0,-1]->(2.53363032666126-21.62919048855235 I)+0.6758638293956808/eps^2-(3.542188180352904-3.694085168051433 I)/eps+(25.69858215331761+61.72213609964271 I) eps-(118.8627524159408+119.4617533792309 I) eps^2+(329.4073194815375+181.3528062063849 I) eps^3-(744.9720873891734+235.2637492971878 I) eps^4,j[e,0,0,1,1,1,1,0,0,1,0,0,0,0]->(8.894460720190028+5.784541609262273 I)+0.1261261261261261/eps^3-(0.6366639679621136-0.7924738225271551 I)/eps^2-(0.739114902040850+4.000277689110207 I)/eps-(19.77255289950648-3.24400053102172 I) eps+(20.22402175187936-20.66628686286910 I) eps^2-(9.60921040309327-31.21362071925072 I) eps^3+(3.06887535912576-28.79421164440164 I) eps^4,j[e,0,0,1,1,1,1,0,0,1,0,0,0,-1]->(-74.83374317373548-23.04546329155869 I)-1.042042042042042/eps^3+(4.558855867438166-6.547343248021971 I)/eps^2+(10.04492423364999+28.64413620383693 I)/eps+(129.4264038309320-93.2525519334094 I) eps-(22.9791186127001-283.1810027496128 I) eps^2-(278.6503930918670+379.4656044696718 I) eps^3+(680.6344773993374+324.9416199159311 I) eps^4,j[e,0,0,1,1,1,0,1,0,1,0,0,0,0]->(0.630793499240709+2.716453442484823 I)-0.08703055570291400/eps^2+(0.4323369930504552-0.5468291088682238 I)/eps-(5.893942758192838+3.232590193079172 I) eps+(10.719560468801677-1.285640071231368 I) eps^2-(13.59197580623422-5.87473579423013 I) eps^3+(18.32622297127489-8.23666631719088 I) eps^4,j[e,0,0,1,1,1,0,1,0,1,0,0,0,-1]->(-2.36577159718722-50.90604113903896 I)+1.058608411130863/eps^2-(8.101948080517429-6.651432814874167 I)/eps+(111.23755548810036+72.66476610472017 I) eps-(213.0105040832813-29.0295240255463 I) eps^2+(255.4092043247808-151.7864669930670 I) eps^3-(261.0044970665019-223.6992700907924 I) eps^4,j[e,1,0,1,0,1,1,0,0,1,0,0,0,0]->(0.3604379087146467-0.4898932045260509 I)-0.07796892508744988/eps+(0.113327397582196+2.264698172186405 I) eps-(3.074917288889647+5.734679130549422 I) eps^2+(12.31656695229316+10.48195826612271 I) eps^3-(31.48831785888105+15.04520951819636 I) eps^4,j[e,1,0,1,0,1,1,0,0,1,0,0,0,-1]->(-3.086504330099874-12.832048846052187 I)+0.5000000000000000/eps^2-(2.042284003845857-3.141592653589793 I)/eps+(24.62092638739190+21.94862358297006 I) eps-(65.43268125256602+14.16515142824278 I) eps^2+(107.62797821703951-13.48635320427459 I) eps^3-(168.9630780499295-45.4110229333529 I) eps^4,j[e,1,0,1,0,1,1,0,0,1,0,0,-1,0]->(5.960810964748220+12.709533602832027 I)-0.5000000000000000/eps^2+(2.022785097283263-3.141592653589793 I)/eps-(37.73679710376410+3.88882236781877 I) eps+(57.69435356987495-69.85653072598235 I) eps^2+(23.1472176870008+202.5224644807238 I) eps^3-(269.7875098301153+333.6504871356541 I) eps^4,j[e,1,0,1,0,1,1,0,0,1,0,-1,0,0]->(13.968806913250300+1.314489527735256 I)-0.5000000000000000/eps^2+(0.209207505981597-3.141592653589793 I)/eps-(34.31539666613988-46.42690011576316 I) eps-(11.6926368262907+198.3120073052338 I) eps^2+(306.0547070821408+428.6795140047258 I) eps^3-(963.6803389725974+641.1564929169969 I) eps^4,j[e,1,0,1,0,1,1,0,-1,1,0,0,0,0]->(15.76847051737112-37.94514438048556 I)+0.5000000000000000/eps^2-(6.039157294489931-3.141592653589793 I)/eps+(31.1293233318068+140.4179245118405 I) eps-(230.7207242292679+303.7467783226309 I) eps^2+(734.0952379641341+506.9717555007896 I) eps^3-(1765.833152619088+698.896137444327 I) eps^4,j[e,1,0,1,0,1,1,0,0,1,0,0,-1,-1]->(18.8581396237506-636.2786572095825 I)+15.58333333333333/eps^2-(101.26689347877868-97.91297103688189 I)/eps+(1113.602493079295+1406.972238963817 I) eps-(3442.101736972523+1376.120691465512 I) eps^2+(6544.480392179969+278.800946204257 I) eps^3-(10650.416159349294-974.067037380610 I) eps^4,j[e,1,0,1,0,1,0,1,0,1,0,0,0,0]->0.3493987211799841-(1.163784069677337-2.195336911265413 I) eps-(2.765682526537949+7.312270967326308 I) eps^2+(12.94076447357182+11.51217997333216 I) eps^3-(33.25721177932081+14.91640775742418 I) eps^4,j[e,1,0,1,0,1,0,1,0,1,0,0,0,-1]->(-9.48161163656884-16.59743521031667 I)+0.5000000000000000/eps^2-(2.641563856369369-3.141592653589793 I)/eps+(54.80721355067670-18.23302068287255 I) eps-(11.81321135435108-125.95038611101663 I) eps^2-(130.2298499911732+205.3545318799420 I) eps^3+(411.9710596939831+264.3410948123376 I) eps^4,j[e,1,0,1,0,1,0,1,0,1,0,0,-1,0]->(-4.19212254735532+13.98930316359158 I)+0.5000000000000000/eps^2+(2.226466748896689+3.141592653589793 I)/eps-(55.23396469004925-15.00181944496054 I) eps-(4.6271696928631+162.9533846357179 I) eps^2+(208.6418889502370+277.1496653645167 I) eps^3-(659.1007449974958+348.9346076535091 I) eps^4,j[e,1,0,1,0,1,0,1,0,1,0,-1,0,0]->(1.763879550643506+13.989303163591579 I)+0.5000000000000000/eps^2+(2.226466748896689+3.141592653589793 I)/eps-(75.14012655442933-52.42448431663757 I) eps-(51.5376828497922+288.0274883843294 I) eps^2+(429.6282638167877+474.8647489019723 I) eps^3-(1228.2767370121363+606.3454970979215 I) eps^4,j[e,1,0,1,0,1,0,1,-1,1,0,0,0,0]->(8.06358472372681-16.59743521031667 I)+0.5000000000000000/eps^2-(2.641563856369369-3.141592653589793 I)/eps-(3.53011827183573-92.00669929971783 I) eps-(151.1266146141806+240.5938800562536 I) eps^2+(519.0975178071957+370.0101070180893 I) eps^3-(1253.5736208953146+479.3439316987687 I) eps^4,j[e,1,0,1,0,1,0,1,0,1,0,0,-1,-1]->(29.5745709565989-770.0845102084856 I)-2.232142857142857/eps^2-(122.56275639818162+14.02496720352586 I)/eps+(2172.644288406618+1.261338984572 I) eps-(874.662577511324-3517.220709091560 I) eps^2-(1932.602185602020+5964.814031439658 I) eps^3+(11270.853526883051+7470.500228641895 I) eps^4,j[e,1,1,1,1,0,1,0,0,1,0,0,0,0]->(-0.07086296254857485-0.04439510605957371 I)-(0.0000434578876840279-0.0010960500685371089 I)/eps^3-(0.001499553074683641+0.007191168250184059 I)/eps^2+(0.01347989201200963+0.02362846204975194 I)/eps+(0.1834562082736506-0.0015311656165454 I) eps-(0.2743291410346712-0.1663311278422112 I) eps^2+(0.2412586606173334-0.3880926781054413 I) eps^3-(0.1248615555838119-0.5922254948622844 I) eps^4,j[e,1,1,1,1,0,0,1,0,1,0,0,0,0]->(-0.02571699320749440-0.02618442899136526 I)-(2.1833686131667*10^-6-0.0001705692213881279 I)/eps^3-(0.000248551885110941+0.001753731169675257 I)/eps^2+(0.003686869320329448+0.009025241272950367 I)/eps+(0.09579210138753059+0.03207398222068068 I) eps-(0.2121368067115995-0.0368065384453324 I) eps^2+(0.2977481717718911-0.2263312387319312 I) eps^3-(0.2575576295936594-0.4893545737970599 I) eps^4,j[e,1,1,1,0,1,0,0,1,1,0,0,0,0]->(-0.02579092129748911-0.03787497593258129 I)-(0.0001650536634665989-0.0003030085506934600 I)/eps^3+(0.000623649917505183-0.002767195113496299 I)/eps^2+(0.001588657629071221+0.013330831151700111 I)/eps+(0.10696240454995365+0.05052774323300224 I) eps-(0.2404725052193721-0.0239188608562493 I) eps^2+(0.3337710411832622-0.2330971114844824 I) eps^3-(0.2825053808164035-0.5148038234210413 I) eps^4,j[e,1,1,1,0,0,1,0,1,1,0,0,0,0]->(-0.02669597931211672-0.04019697896666688 I)-(0.0001918035934948996-0.0003408846195301425 I)/eps^3+(0.000689032925938141-0.003032793652089673 I)/eps^2+(0.001407560404193442+0.013895596010940768 I)/eps+(0.11193653232645668+0.05259347906201372 I) eps-(0.2499311785796526-0.0288760093183184 I) eps^2+(0.3347544694168768-0.2457353492788012 I) eps^3-(0.2794849401955368-0.5278969323045800 I) eps^4,j[e,1,0,1,1,1,1,1,0,0,0,0,0,0]->(8.980625645810129-8.325591699387584 I)+0.3417611159546643/eps^3-(0.545180227066202-2.147348422331646 I)/eps^2-(5.822455091985542+3.425468392467188 I)/eps+(5.221112195610201+11.349577877585517 I) eps-(3.674845834242606+2.383177041737545 I) eps^2+(6.899423500130398+7.625872129303796 I) eps^3-(6.720475403592528-3.265123404939719 I) eps^4,j[e,1,0,1,1,1,1,0,1,0,0,0,0,0]->(0.1963497120651456+0.1399863029281992 I)+0.002757572773189639/eps^3-(0.01422134113508135-0.01732634073198361 I)/eps^2-(0.01400869109527984+0.08935532166833181 I)/eps-(0.4747641990725620-0.0578327245853013 I) eps+(0.5281144928330696-0.5407990952162734 I) eps^2-(0.1691781030689974-0.9845264703536770 I) eps^3-(0.3977123214858091+1.0750399496411610 I) eps^4,j[e,1,0,1,1,1,1,0,0,1,0,0,0,0]->(-0.1110255844723026-0.2158165718294260 I)-0.0009302473709693048/eps^3+(0.010420049865626708-0.005844916613316774 I)/eps^2-(0.02210670947897295-0.06547110421578435 I)/eps+(0.5517990891978883+0.1639708766723161 I) eps-(0.8989913685025653-0.4245888306319870 I) eps^2+(0.6902908928590452-1.2232103984395588 I) eps^3+(0.039515461648999+1.688800847174504 I) eps^4,j[e,1,0,1,1,1,0,1,1,0,0,0,0,0]->(0.02118444194677830+0.10037711553535519 I)-0.003186487803876995/eps^2+(0.01597551411075806-0.02002129335082688 I)/eps-(0.2318819380142932+0.1303638855802998 I) eps+(0.4809126793116799-0.1360472909232060 I) eps^2-(0.4153520589795778-0.6127191580641198 I) eps^3-(0.0117117027811877+0.9235490457649083 I) eps^4,j[e,1,0,1,1,1,0,1,0,1,0,0,0,0]->(0.01170404709487220-0.03384353765944500 I)+0.0005893673378358779/eps^2-(0.005386366310217386-0.003703104197621935 I)/eps+(0.05271883054753848+0.12226959472309484 I) eps-(0.3087241024346731+0.1141209228014717 I) eps^2+(0.5304147619567595-0.2025127880737217 I) eps^3-(0.4842326900401529-0.6587743819540444 I) eps^4,j[e,1,0,1,1,0,1,1,1,0,0,0,0,0]->(0.04323204644367809+0.08170416263553735 I)+0.0004984867366921844/eps^3-(0.004276145614721710-0.003132084539808233 I)/eps^2+(0.00644379883417410-0.02686781529777987 I)/eps-(0.2087594093400791+0.0819313184666086 I) eps+(0.4042741970731340-0.1280126775648261 I) eps^2-(0.3831121439904466-0.5314076164745204 I) eps^3+(0.0311302035925058-0.8541141033344876 I) eps^4,j[e,1,0,1,1,0,1,1,0,1,0,0,0,0]->(0.01386185159863416-0.01711323389544512 I)-0.002723655766747863/eps+(0.01490216439080594+0.08709658229484203 I) eps-(0.1893378223219426+0.1315680710829890 I) eps^2+(0.4412218481387064-0.0434995407239231 I) eps^3-(0.5266249232110589-0.4482065947932587 I) eps^4,j[e,1,0,1,0,1,1,1,1,0,0,0,0,0]->(3.652605576643032-0.306313152722152 I)+0.06608969315499607/eps^3-(0.2184751855972550-0.4152537889874786 I)/eps^2-(0.918456754295386+1.372720076128006 I)/eps-(2.474305936896264-4.885725552330139 I) eps-(2.313127038055370+5.195399869817258 I) eps^2+(3.826114638849974+2.216506782438344 I) eps^3-(2.986158913578930+0.863177722909659 I) eps^4,j[e,1,0,1,0,1,1,0,1,1,0,0,0,0]->(0.007622210183300823-0.011253797999391780 I)-0.001791097580160884/eps+(0.00966062073871448+0.04789175903195035 I) eps-(0.09603509136487867+0.08739457540129843 I) eps^2+(0.2800025905259967+0.0268240125860762 I) eps^3-(0.4119643791502994-0.2194737427310332 I) eps^4,j[e,1,0,1,0,1,0,1,1,1,0,0,0,0]->(0.01235776295468547-0.03519931452553755 I)+0.0006070295432110262/eps^2-(0.005602144900185654-0.003814079106927456 I)/eps+(0.05495867384701199+0.12783738387960018 I) eps-(0.3232686924822877+0.1178888807244779 I) eps^2+(0.5509492433591222-0.2167864309489230 I) eps^3-(0.4927027483060601-0.6912555533310913 I) eps^4,j[e,1,0,1,0,0,1,1,1,1,0,0,0,0]->(-0.00834574332862274-0.05664034232901839 I)-0.0001746144113307705/eps^3+(0.001972666235480328-0.001097134703695310 I)/eps^2-(0.006716756909995327-0.012394627506739264 I)/eps+(0.1192059947278285+0.1106689083939417 I) eps-(0.3454446036758281+0.0343622148082115 I) eps^2+(0.5238566483127243-0.2848682114359863 I) eps^3-(0.4414240417342232-0.7347299182712652 I) eps^4,j[e,1,1,1,0,1,1,0,0,1,0,0,0,0]->(-0.09927770643905012+0.02932866229316706 I)+0.001368178170114673/eps^3-(0.009476334634160828+0.004298258488034184 I)/eps^2+(0.04014692841496378+0.01048986336466587 I)/eps+(0.1291960921588670-0.1026248735789144 I) eps-(0.1767441996029632-0.2166866950719873 I) eps^2+(0.1146244501093987-0.3975291075831073 I) eps^3-(0.0367961168866580-0.5337405983522134 I) eps^4,j[e,1,1,1,0,1,1,0,0,1,0,0,0,-1]->(0.7640555216494312+0.7986742824827315 I)-(0.00809978457656445-0.06544984694978736 I)/eps^2-(0.1091273435243166+0.3417697981310351 I)/eps-(2.361342928462738+1.252280879818965 I) eps+(5.585870874313317+1.026926919064860 I) eps^2-(10.150000220643196-0.036924014536163 I) eps^3+(18.55362025674214-1.06762056433864 I) eps^4,j[e,1,1,1,0,1,1,0,0,1,0,0,-1,0]->(-1.486378234347428-2.483832916685718 I)+0.00009772701215104810/eps^3+(0.05024017315258308-0.09196375464781859 I)/eps^2-(0.0319127940087974-0.7905986432393826 I)/eps+(6.320475335792144+3.584206597798405 I) eps-(14.11062266221734+1.54443014847861 I) eps^2+(23.57775802113044-3.08592968170854 I) eps^3-(38.38040375994349-7.17921474176477 I) eps^4,j[e,1,1,1,0,1,1,0,0,1,0,-1,0,0]->(-6.052263111640790-0.191612744837943 I)+0.1108224317792885/eps^3-(0.6487625787068601+0.1752389589303727 I)/eps^2+(2.157104031915451+0.702629059222496 I)/eps+(12.146739327197838-2.522957464566966 I) eps-(20.72519407339469-10.54845439922037 I) eps^2+(25.66510700263089-22.30903891304556 I) eps^3-(36.40677475026692-30.59036862751827 I) eps^4,j[e,1,1,1,0,1,1,0,-1,1,0,0,0,0]->(-3.976903956436525+2.135232045277775 I)+0.06966375420168765/eps^3-(0.4232238159623536+0.1534052914717196 I)/eps^2+(1.698671120184211+0.244162457227099 I)/eps+(3.238701267216706-6.187049431393388 I) eps-(1.981952907166879-10.580789612001779 I) eps^2-(5.38911937126774+17.19329032931530 I) eps^3+(16.25287593760801+22.39181174867123 I) eps^4,j[e,1,1,1,0,1,0,1,0,1,0,0,0,0]->(-0.07484641623447212-0.01201313131581722 I)-(0.002534142481764986+0.001460953972277920 I)/eps^2+(0.01522103975155851+0.01059731876759124 I)/eps+(0.1669662409655515-0.0796822057784410 I) eps-(0.1621728129252216-0.2496245841035670 I) eps^2+(0.0904296816217257-0.3901738220489094 I) eps^3+(0.0361578467962390+0.4878860822729444 I) eps^4,j[e,1,1,1,0,1,0,1,0,1,0,0,0,-1]->(1.477636841215787+1.387385780647703 I)+0.01041666666666667/eps^3-(0.03557392820284042-0.06544984694978736 I)/eps^2-(0.0719003722272537+0.5203065121585566 I)/eps-(4.746828007656529+0.543059691700990 I) eps+(7.180649048680650-2.319203148302072 I) eps^2-(10.270501459727697-4.094303976539141 I) eps^3+(17.32133888452448-5.26928424483228 I) eps^4,j[e,1,1,1,0,1,0,1,0,1,0,0,-1,0]->(-1.663754819952833-2.349002543300830 I)-(0.0001810101772689275+0.0001043538551627086 I)/eps^2-(0.0738610440659845-0.5154081561660252 I)/eps+(7.543631969573976+2.108341328606416 I) eps-(13.165052907881262-2.585028834238149 I) eps^2+(19.29174139078011-5.48499817501054 I) eps^3-(34.37167866185473-6.90286846631998 I) eps^4,j[e,1,1,1,0,1,0,1,0,1,0,-1,0,0]->(-5.575828346147631-1.290779768402270 I)-(0.2052655410229638+0.1183372717545115 I)/eps^2+(1.201699414304063+0.799267170999466 I)/eps+(13.435208474015274-3.877283785324365 I) eps-(17.16124479891585-14.06646169973323 I) eps^2+(21.20072320632975-22.06248644660172 I) eps^3-(29.95703534833719-27.20276318741959 I) eps^4,j[e,1,1,1,0,1,0,1,-1,1,0,0,0,0]->(-1.911013417714015+0.594414589030301 I)+0.01041666666666667/eps^3-(0.1412739519311133+0.0093447135595430 I)/eps^2+(0.5547241875890614+0.0332064591659243 I)/eps+(2.989932267264906-3.883150012825727 I) eps-(0.292876137349925-8.743202556364293 I) eps^2-(6.01693777721970+13.16842376145846 I) eps^3+(18.79784967306791+16.14046940502918 I) eps^4,j[e,1,1,1,0,1,-1,1,0,1,0,0,0,0]->(-0.1126507723119343+0.9578801312725496 I)+0.01041666666666667/eps^3-(0.07888046953329296-0.03310383643409542 I)/eps^2+(0.2090923541087171-0.2696523386033714 I)/eps-(0.823313686538232+2.072164628862060 I) eps+(3.243619660491840+3.371060442736218 I) eps^2-(8.216999628483397+4.685038736333723 I) eps^3+(17.73350814838188+5.86362188678410 I) eps^4,j[e,1,1,1,0,0,1,1,0,1,0,0,0,0]->(-0.07202558891483093+0.00699434302759662 I)+0.0004958951699621733/eps^3-(0.004141820202010660+0.001557900622903825 I)/eps^2+(0.02145789941493514+0.00632754001936994 I)/eps+(0.1364993631006042-0.0833497020920487 I) eps-(0.1534849898013800-0.2228113308262710 I) eps^2+(0.0988858779928452-0.3729323812140362 I) eps^3+(0.0039156249653127+0.5015627267838327 I) eps^4,j[e,1,1,1,0,0,1,1,0,1,0,0,0,-1]->(1.381740683941024+0.835661330820718 I)+(0.00428036512863705+0.06544984694978736 I)/eps^2-(0.2284070065071517+0.3986453532372977 I)/eps-(3.749236677086763+0.408739893636582 I) eps+(6.774993510217320-1.315845259210028 I) eps^2-(10.669369659840739-3.497805620303718 I) eps^3+(17.96563644270544-5.35927541626534 I) eps^4,j[e,1,1,0,0,1,1,1,0,1,0,0,0,0]->(6.388133095946321+1.026415477026692 I)-(0.0113046582672258-0.2851144436349434 I)/eps^3-(1.565378669528729+0.506670983462029 I)/eps^2+(1.816212183517625-4.126547936330461 I)/eps+(5.996056412965766+4.729506754658001 I) eps+(3.35601577155008+14.76340470848154 I) eps^2-(12.07360030643952-15.30123032490211 I) eps^3-(22.18261137907001-7.78380444199306 I) eps^4,j[e,1,1,0,0,1,1,1,0,1,0,0,0,-1]->(-16.48872760596240-50.65433209902526 I)+(0.079132607870581-1.995801105444604 I)/eps^3+(11.041421825511454+7.933571449177017 I)/eps^2-(33.42014531476823-23.08729551550751 I)/eps+(9.28603978980781+21.38143078764989 I) eps-(63.65043044938917+72.39034011908319 I) eps^2+(85.84048185153011-73.14415200179788 I) eps^3+(62.45249845156838-51.94163229591902 I) eps^4,j[e,1,1,0,0,1,1,0,1,1,0,0,0,0]->(-0.06953386795266012+0.01473684715900666 I)-(0.002232898897732688+0.006400502866054480 I)/eps^2+(0.02993758948993297+0.01678340456375735 I)/eps+(0.09042368343182000-0.04504781556386571 I) eps-(0.1654797202848541-0.0986820555933820 I) eps^2+(0.2119865000493844-0.2772974763558881 I) eps^3-(0.1314745033447014-0.4659911406374149 I) eps^4,j[e,1,1,0,0,1,1,0,1,1,0,0,0,-1]->(0.6188764615927696-0.5168820595675921 I)+(0.01786778878296288+0.04916458619208675 I)/eps^2-(0.2493659355705791+0.0538715776708625 I)/eps-(0.476621158944630-2.273034738228276 I) eps-(1.885701591154692+6.161455006284540 I) eps^2+(10.51105534678355+12.24110914254541 I) eps^3-(30.83271682511909+18.46218616951491 I) eps^4,j[e,1,1,0,0,1,0,1,1,1,0,0,0,0]->(-0.11318559014546500-0.05548570663265854 I)+(0.000570534009672260-0.003002687854773870 I)/eps^2+(0.01150143490114871+0.03012194977959589 I)/eps+(0.2827908682684809-0.0711254572493028 I) eps-(0.3177437526457138-0.3685553637140520 I) eps^2+(0.1422264825904472-0.6285246668507626 I) eps^3+(0.0869528165658080+0.7593055943809199 I) eps^4,j[e,1,1,0,0,1,0,1,1,1,0,0,0,-1]->(3.257368535975199+0.630988645652410 I)-(0.01185940032974066-0.10924901328644387 I)/eps^2-(0.4601091536797806+0.7415705591154849 I)/eps-(6.543912671875354-5.085626875783253 I) eps+(1.81190115873760-16.11168279926474 I) eps^2+(14.20377797495620+24.22539870571446 I) eps^3-(39.51593686800055+27.45568198602144 I) eps^4,j[e,1,1,0,0,0,1,1,1,1,0,0,0,0]->(-0.13835245209951375-0.02140413534974768 I)-(0.0000102245554567807-0.0007987631830858672 I)/eps^3-(0.003013934003757258+0.008513346951339087 I)/eps^2+(0.03445658297421451+0.03059568679133884 I)/eps+(0.2742464124315218-0.1209839343582407 I) eps-(0.2926063719650861-0.3964020706821927 I) eps^2+(0.1356332694177392-0.6646509774709479 I) eps^3+(0.1293037693232110+0.8149855140761233 I) eps^4,j[e,1,1,0,0,0,1,1,1,1,0,0,0,-1]->(3.970015505272069-0.829769658495195 I)+(0.00048055410646869-0.03754186960503576 I)/eps^3+(0.1601206260006269+0.2922062789207949 I)/eps^2-(1.279952317045744+0.635795375417283 I)/eps-(5.524056351262449-6.891753838111227 I) eps+(0.24576135451917-16.48768832558006 I) eps^2+(15.11172417837510+24.50841237142652 I) eps^3-(41.08443449447205+27.81362083499719 I) eps^4,j[e,1,0,1,0,1,1,1,0,1,0,0,0,0]->(-1.503717317658224-1.422990296031051 I)+0.08774022288476316/eps^2-(0.2264759395851413-0.5512880792782060 I)/eps+(3.566668322823013-2.193474218445275 I) eps+(0.994488008071218+3.684236283657062 I) eps^2+(0.177318769336481-3.522910599446714 I) eps^3+(8.111705231750567+0.312398192951894 I) eps^4,j[e,1,0,1,0,1,1,1,0,1,0,0,0,-1]->(9.48893724761092+32.16261647484711 I)-0.6141815601933421/eps^2+(5.118839394740748-3.859016554947442 I)/eps-(85.03637740768104-8.83812872882343 I) eps+(16.53867799542846-111.05624895611935 I) eps^2+(53.07832038950585+86.56618599264677 I) eps^3-(144.8664054662647+14.0096289879092 I) eps^4,j[e,1,0,1,0,1,1,1,0,1,0,0,-1,0]->(40.28688677975402-70.55507912525063 I)+1.354838709677419/eps^3-(2.313588459385647-8.512702674243311 I)/eps^2-(29.05815239208808+14.53670501487215 I)/eps+(120.93320322602207+61.83460469706468 I) eps-(62.60095741961664-126.20996807380059 I) eps^2-(54.88692079222389+83.09186819839292 I) eps^3+(133.44928017836526-19.11353782905451 I) eps^4,j[e,1,0,1,0,1,1,1,0,1,0,-1,0,0]->(5.18240977023931-96.94334409643957 I)+1.354838709677419/eps^3-(0.286286251137088-8.512702674243311 I)/eps^2-(33.25797520187151+1.79878956679208 I)/eps+(186.2023740813448+8.8909190240920 I) eps-(32.6990044438585-189.0526152747469 I) eps^2-(40.1829891714825+150.7539952767888 I) eps^3+(304.9347396307814-13.6901536783457 I) eps^4,j[e,1,0,1,0,1,1,1,0,1,-1,0,0,0]->(49.03916601217193-48.23884750598073 I)+1.354838709677419/eps^3-(2.920651111420050-8.512702674243311 I)/eps^2-(25.50641381869763+18.35099215067219 I)/eps+(60.72000162442462+66.63279017117851 I) eps-(44.95562824211816-41.54910154610216 I) eps^2-(0.67515354266325+41.18673599447859 I) eps^3+(101.60910994614747-19.67527515951202 I) eps^4,j[e,1,0,1,0,1,1,1,-1,1,0,0,0,0]->(-62.98231335980898-39.58917227091830 I)+3.597349138275290/eps^2-(6.30081245983324-22.60281125040645 I)/eps+(94.27536572937890-98.28847205586099 I) eps+(66.77623873014913+71.37696760576200 I) eps^2+(69.03637846302763-91.02343801509918 I) eps^3+(273.0489772872491+1.9066131734621 I) eps^4,j[e,1,0,0,0,1,1,1,1,1,0,0,0,0]->(1.826696855595827-1.751012559506716 I)+0.06608969315499607/eps^3-(0.1137936717429289-0.4152537889874786 I)/eps^2-(1.1483878061670779+0.7149867263451880 I)/eps+(1.104717000537032+2.068626655674933 I) eps-(0.690969694022862+1.719217699880472 I) eps^2+(4.510172217649289-1.882550832101577 I) eps^3+(7.807099361833939-0.856608881469913 I) eps^4,j[e,1,0,0,0,1,1,1,1,1,0,0,0,-1]->(-72.69085717471601+47.54932760852408 I)-1.784421715184894/eps^3+(4.209526422456226-11.211852302661921 I)/eps^2+(31.04975908104354+26.44923456776121 I)/eps-(36.66529064885877+108.67214990590436 I) eps+(87.56601931213119+7.03411154004770 I) eps^2-(40.37735697556598-36.17722873735104 I) eps^3-(27.63927978546414-25.70010663403798 I) eps^4,j[e,0,1,1,1,1,1,0,0,1,0,0,0,0]->(-0.5540790989177998-0.0129041176415700 I)-(0.003996975201785746-0.007337720578955139 I)/eps^3-(0.00728040773832493+0.06091431499905874 I)/eps^2+(0.1695243024208464+0.1581635533525223 I)/eps+(0.7734062031241469-0.5962451670606570 I) eps-(0.4015231223108167-1.2934321730675375 I) eps^2-(0.320332060341433+1.548660230558666 I) eps^3+(0.931276798913424+1.311569796184587 I) eps^4,j[e,0,1,1,1,1,1,0,0,1,0,0,0,-1]->(3.753216407086417-1.291229620123441 I)+(0.03302262845284891-0.06062354859279603 I)/eps^3+(0.1078009303081357+0.4486062496390699 I)/eps^2-(1.389031212356736+0.799450794390664 I)/eps-(3.232147693865131-7.598725612979914 I) eps-(5.27472645162037+14.80267195181163 I) eps^2+(22.04565432779460+17.01685846179055 I) eps^3-(45.28582965394273+13.79774504686649 I) eps^4,j[e,0,1,1,1,1,0,1,0,1,0,0,0,0]->(-0.1271774960614254-0.0742001008713345 I)+(0.003059778769408648-0.004421296996151512 I)/eps^2+(0.00990922047339247+0.04073424336162819 I)/eps+(0.3173426591258402-0.0726161964665425 I) eps-(0.3304984159352324-0.3932554774298366 I) eps^2+(0.1367494189139308-0.6421553485070884 I) eps^3+(0.0995674924183223+0.7514474508228155 I) eps^4,j[e,0,1,1,1,1,0,1,0,1,0,0,0,-1]->(1.750122224699867+0.645132159934469 I)-(0.01872076863608173-0.02970940767979724 I)/eps^2-(0.1064640265897800+0.4082712509902876 I)/eps-(4.340586310428716-3.016019779775040 I) eps+(1.169122172538069-11.702668121416235 I) eps^2+(12.03350995610503+19.44264360575142 I) eps^3-(35.43939350240145+24.00206444543011 I) eps^4,j[e,0,1,1,1,0,1,1,0,1,0,0,0,0]->(-0.07074223912297332-0.03722510459333070 I)+(0.000150313303289473-0.002926973217296443 I)/eps^2+(0.01059356663542069+0.01953388989868452 I)/eps+(0.1922169783171864-0.0183692728151487 I) eps-(0.2832861633740704-0.2072025875611118 I) eps^2+(0.2395811324052613-0.4692834523935089 I) eps^3-(0.0483426111256573-0.6799873404925254 I) eps^4,j[e,0,1,1,1,0,1,1,0,1,0,0,0,-1]->(1.533391599987278-0.072027521983142 I)+(0.00993008196675809+0.06237614856603071 I)/eps^2-(0.3200924375873928+0.2775100109275936 I)/eps-(2.829467099735011-3.025910951634049 I) eps+(0.431069533746615-9.646485408210512 I) eps^2+(10.41127744480288+17.80240956924299 I) eps^3-(33.47961196730446+24.16073936809913 I) eps^4,j[e,0,1,1,0,1,1,1,0,1,0,0,0,0]->(-1.230936644659543+3.535233798860091 I)-(0.04989368315944743-0.08867398619003449 I)/eps^3-(0.3729958134354771+0.5529047627011400 I)/eps^2+(2.022362708383712-0.262815614513286 I)/eps-(2.872612003509406+3.132799547025412 I) eps+(2.736662805500018-0.314977291266807 I) eps^2-(0.3906246444796297-0.1743670592916400 I) eps^3+(0.923332130595063+1.784147522622151 I) eps^4,j[e,0,1,1,0,1,1,1,0,1,0,0,0,-1]->(33.25587731791313-59.45040514927748 I)+(0.3492557821161320-0.6207179033302414 I)/eps^3+(3.098077157988917+7.560199201694000 I)/eps^2-(31.62753621235271+2.08133818431631 I)/eps+(53.31237830148950+75.32925938051312 I) eps-(71.13430745137662-7.34139172895217 I) eps^2+(21.10702300033516-0.68458363525973 I) eps^3-(55.42650646642704+28.39797682448239 I) eps^4,j[e,0,1,0,1,1,1,1,0,1,0,0,0,0]->(-1.727894811678508+0.878699860499220 I)+0.3417611159546643/eps^3+(0.3213774801304037+1.0736742111658230 I)/eps^2-(0.8446501521305692-1.0096371306068759 I)/eps-(3.722943322577313+2.113716061937314 I) eps-(2.397987551208168+6.453849330930521 I) eps^2-(0.621067284550582+12.350914025142328 I) eps^3+(5.74040254059615-18.98804462024435 I) eps^4,j[e,0,1,0,1,1,1,1,0,1,0,0,0,-1]->(4.069867756834340-6.626283088325109 I)-2.607962801511189/eps^3-(0.119717901270704+8.193156778063006 I)/eps^2+(6.458642305958692-0.376104879135232 I)/eps+(23.69122557730868+11.19403873521843 I) eps+(9.06104739629531+36.52491415371413 I) eps^2+(1.54508587816632+59.06984714882099 I) eps^3-(18.66956360424569-108.95677269772038 I) eps^4,j[e,0,1,0,1,1,1,0,1,1,0,0,0,0]->(0.01879612963025995+0.01884555856716502 I)+0.002757572773189639/eps^3-(0.007457861615100883-0.008663170365991804 I)/eps^2-(0.00307332319028129+0.02342956326149025 I)/eps-(0.04223258146489092+0.03164237296273475 I) eps+(0.06394835528004041-0.02571238464395264 I) eps^2-(0.08842839583032975+0.00030866284749058 I) eps^3+(0.0455160558439685-0.1705879158618075 I) eps^4,j[e,0,1,0,1,1,1,0,1,1,0,0,0,-1]->(-0.3128292510905927+0.0472899139413509 I)-0.02278280362611440/eps^3+(0.04257137621322109-0.07157428849997991 I)/eps^2+(0.0757891987577881+0.1337419227646626 I)/eps+(0.3559844517078862-0.9286491185672341 I) eps+(0.814815878588371+2.784371162804361 I) eps^2-(4.801675182392840+5.596815229905292 I) eps^3+(14.20608570343301+8.81875922940696 I) eps^4,j[e,0,1,0,1,1,0,1,1,1,0,0,0,0]->(-0.00496909706554979+0.03151971570737280 I)-0.003186487803876995/eps^2+(0.01003303711935927-0.01001064667541344 I)/eps-(0.02469809302643886+0.05255103101198275 I) eps+(0.06506714548183769+0.03954738760732464 I) eps^2-(0.10329384484427357+0.01924386270440185 I) eps^3+(0.11339119414485974-0.05729605455082423 I) eps^4,j[e,0,1,0,1,1,0,1,1,1,0,0,0,-1]->(-0.0788743267316437-0.7118408907960748 I)+0.07199181782012977/eps^2-(0.2347066156094912-0.2261689659822944 I)/eps+(0.9099162000865396+0.2421985471404019 I) eps-(0.745975291055331-1.773986486070192 I) eps^2-(2.279590744757701+5.515663981926988 I) eps^3+(11.39246893332045+10.13742372078054 I) eps^4,j[e,0,1,0,1,0,1,1,1,1,0,0,0,0]->(-0.00211167764471223+0.03316994267092811 I)+0.0004984867366921844/eps^3-(0.003920126093389722-0.001566042269904116 I)/eps^2+(0.00891836504619203-0.01231543933613881 I)/eps-(0.02604168635073993+0.05124448101946631 I) eps+(0.06699772302687951+0.04401414429036830 I) eps^2-(0.10700419914110841+0.01388302312984149 I) eps^3+(0.11332375032798322-0.04726708436495219 I) eps^4,j[e,0,1,0,1,0,1,1,1,1,0,0,0,-1]->(-0.2337091130956374-0.7478480094106902 I)-0.02342887662453267/eps^3+(0.1245272666213122-0.0736039866854935 I)/eps^2-(0.1691286238127453-0.3912139459891318 I)/eps+(0.9976122026095324+0.2980819593705840 I) eps-(0.913068988626478-1.773273625528352 I) eps^2-(2.204108327442937+5.502719471022253 I) eps^3+(11.24376202115850+10.15017116760007 I) eps^4,j[e,0,1,0,0,1,1,1,1,1,0,0,0,0]->(0.3322173345019093+0.3066578790155552 I)+0.06608969315499607/eps^3-(0.1083486532989445-0.2076268944937393 I)/eps^2-(0.1198141409095941+0.3403873332303117 I)/eps-(0.3592625366964844+0.0799777749113686 I) eps+(0.4158573212652255+0.3469526214505990 I) eps^2-(0.6426114114488292-0.2694468347555872 I) eps^3+(0.2171959372646297+0.2891983565606115 I) eps^4,j[e,0,1,0,0,1,1,1,1,1,0,0,0,-1]->(-11.630506136359690-4.126036891276614 I)-1.784421715184894/eps^3+(4.118256797947859-5.605926151330961 I)/eps^2+(4.547851535835663+12.937885302029218 I)/eps+(8.555419997883513+5.734175077140769 I) eps-(14.65322724020583-2.59279712148692 I) eps^2+(3.246338306567945-4.099872975662542 I) eps^3-(0.325003907249052-12.457274261522046 I) eps^4,j[e,0,0,1,1,1,1,1,0,1,0,0,0,0]->(4.189628454820688-10.820699006659259 I)+0.3417611159546643/eps^3-(0.273105437822740-2.147348422331646 I)/eps^2-(6.219563753482537+1.715972074238687 I)/eps+(11.753228604646762+3.742924568467414 I) eps+(2.944660786644413+5.825024722922668 I) eps^2+(4.114457330454510+8.325196228657214 I) eps^3-(0.942797822059264-7.365867072264253 I) eps^4,j[e,0,0,1,1,1,1,1,0,1,0,0,0,-1]->(-74.43654412580622+79.89387193081070 I)-2.607962801511189/eps^3+(4.41067358980488-16.38631355612601 I)/eps^2+(47.03491949876890+27.71307949422703 I)/eps-(81.28402673646788+103.00909190987406 I) eps+(62.79177739571794-26.89060118124011 I) eps^2-(46.83139380484689+1.18862861960835 I) eps^3-(9.50620949894461+14.86895906008413 I) eps^4,j[e,1,0,1,1,1,1,1,1,0,0,0,0,0]->(0.2622168407028428-0.1877478643796418 I)+0.008579253952253185/eps^3-(0.01576460795186398-0.05390504237935961 I)/eps^2-(0.1427794574245952+0.0990519530565982 I)/eps+(0.0727268033847588+0.3440855450339546 I) eps-(0.1466680648866790+0.1467411292996706 I) eps^2+(0.2398513545001876+0.1758422847588090 I) eps^3-(0.1975713539973267-0.0929804948719968 I) eps^4,j[e,1,0,1,1,1,1,1,0,1,0,0,0,0]->(-0.3810833629409572-0.0732805348668513 I)-0.001260335147764865/eps^3+(0.02033049006702165-0.00791891928255821 I)/eps^2+(0.00492238640515958+0.12774023647687094 I)/eps+(0.1661044385442009-0.7134232533367801 I) eps+(0.7234910316790717-0.1949347886091749 I) eps^2+(1.0005637939553531-0.4182462616432362 I) eps^3+(2.262496335184033+0.152264545826649 I) eps^4,j[e,1,0,1,0,1,1,1,1,1,0,0,0,0]->(-0.06520889455586547-0.05734158805065880 I)-0.0002365743637384632/eps^3+(0.003909986097762348-0.001486440566296871 I)/eps^2-(0.00601300334095077-0.02456716720073683 I)/eps+(0.1608423936942664-0.0864286061352497 I) eps+(0.0235660956187119+0.2045356186438794 I) eps^2-(0.0811423079781443+0.1384170157872016 I) eps^3+(0.2584277696042802+0.0021962828484493 I) eps^4,j[e,1,1,1,1,1,1,0,0,1,0,0,0,0]->(0.00475933987130693+0.02733453438373109 I)-0.0003577965573642807/eps^4+(0.002130700408017829-0.000749367357396896 I)/eps^3-(0.004995987983703610-0.004187848148262630 I)/eps^2+(0.00664702999766575-0.01319021145195605 I)/eps-(0.02792694887275510+0.02114031224964665 I) eps+(0.03273356093952384+0.00701194493947379 I) eps^2-(0.04131765880930484-0.02121901112390024 I) eps^3-(0.007900131515491758+0.008918226622958881 I) eps^4,j[e,1,1,1,1,1,1,0,0,1,0,0,0,-1]->(-0.0867535053746390-0.1822141605518662 I)+0.001970720720720721/eps^4-(0.012005046193959909-0.004127467825662266 I)/eps^3+(0.02700073964594408-0.02662738172325364 I)/eps^2-(0.02394529279877477-0.09138185863414289 I)/eps+(0.3168612074583492+0.1136444826740161 I) eps-(0.4312787752752130-0.1212738740456747 I) eps^2+(0.4504772881883521-0.4642872008037122 I) eps^3-(0.1188174098893556-0.6436247592611157 I) eps^4,j[e,1,1,1,1,1,1,0,0,1,0,0,-1,0]->(-0.7714998077712636+0.0776439128496232 I)-0.00001703793130306099/eps^4-(0.005618426239982999-0.010876620039254529 I)/eps^3-(0.01485575725194706+0.08771559992138087 I)/eps^2+(0.2601776964088585+0.2061799260980442 I)/eps+(0.8931049290279241-0.9652314929271664 I) eps-(0.159982225826902-1.717290150565875 I) eps^2-(0.793183008442198+1.721027468062308 I) eps^3+(1.405532082073807+1.117317718362253 I) eps^4,j[e,1,1,1,1,1,1,0,0,1,0,-1,0,0]->(-0.1670763284373858+1.2366954213660503 I)-0.01932101409767116/eps^4+(0.11635471812877006-0.05328460078082928 I)/eps^3-(0.2349918945509489-0.2346247255965255 I)/eps^2+(0.3406201462228914-0.5554506236859884 I)/eps-(0.630846850694553+1.411384520127529 I) eps+(0.930777500330317+1.832902485899238 I) eps^2-(3.041616312109060+0.185433713146447 I) eps^3-(0.851367718308341-1.318740338010304 I) eps^4,j[e,1,1,1,1,1,0,1,0,1,0,0,0,0]->(-0.002892433514536797+0.004780170565090374 I)-0.00001932623740507794/eps^4+(0.0002665598112981998-0.0000404767769688834 I)/eps^3-(0.0007806601135913425-0.0004994395901361115 I)/eps^2+(0.001665646716873009-0.001377810874876977 I)/eps-(0.000356448239355516+0.009489112080183926 I) eps+(0.00637358388035027+0.01394389897459715 I) eps^2-(0.02158143484796399+0.00405136677894855 I) eps^3+(0.006030160738131638+0.000296967673484835 I) eps^4,j[e,1,1,1,1,1,0,1,0,1,0,0,0,-1]->(0.03752493196444565-0.05871976819713497 I)-0.001359852432858031/eps^3+(0.005967942630325105-0.002848068275355332 I)/eps^2-(0.01586203142344620-0.01064291413033458 I)/eps+(0.0329372219127586+0.1722181350723617 I) eps-(0.2729085681421511+0.2141389892587629 I) eps^2+(0.5875326629754179-0.0698477850145194 I) eps^3-(0.4976855380770830-0.4913990961701419 I) eps^4,j[e,1,1,1,1,1,0,1,0,1,0,0,-1,0]->(-0.1941666047073472-0.0952579922561476 I)-9.202970192894255*10^-7/eps^4+(0.000012705660593762665-2.891198354920243*10^-6 I)/eps^3+(0.004373441696364907-0.006552162537944396 I)/eps^2+(0.01707530535720129+0.05883474756340864 I)/eps+(0.4484254160927571-0.1671703496007973 I) eps-(0.3397996925370027-0.6380123245803819 I) eps^2-(0.0450795266390599+0.8610461196539700 I) eps^3+(0.4009732000791821+0.7932405716248930 I) eps^4,j[e,1,1,1,1,1,0,1,0,1,0,-1,0,0]->(-0.2717342796088056+0.2229118219292208 I)-0.001043616819874209/eps^4+(0.01440821911332686-0.00327861893447956 I)/eps^3-(0.04127046404915098-0.03377994948454205 I)/eps^2+(0.08019589844550527-0.04619087790648780 I)/eps+(0.1570230050066438-0.5599212276842419 I) eps-(0.0373382728079740-1.0943553943491493 I) eps^2-(1.268584440939042+0.690772423893096 I) eps^3-(0.1550360980283493-0.8012812013663251 I) eps^4,j[e,1,1,1,1,1,0,0,1,1,0,0,0,0]->(-0.001498067457309224+0.000578169005193236 I)-0.00001313340537944284/eps^4+0.00009010271191625278/eps^3-(0.0002692113023962393-6.8512946620081*10^-6 I)/eps^2+(0.0006408756830793216-0.0000874501653840976 I)/eps+(0.002072612601964876-0.002217818298546476 I) eps-(0.001876428966040651-0.005101988780440468 I) eps^2-(0.003073006120287148+0.007242200716330397 I) eps^3+(0.004225649155192290+0.006073965871070855 I) eps^4,j[e,1,1,1,1,1,0,0,1,1,0,0,0,-1]->(0.00286320240263696-0.01995053554814990 I)-0.0002304853977178412/eps^3+(0.0012975905788578610-0.0004827274881533943 I)/eps^2-(0.003070419404668936-0.004350521426352368 I)/eps+(0.02927689584961890+0.05332669534203516 I) eps-(0.12153577726056106+0.07167378275007378 I) eps^2+(0.2976420560559861-0.0124435126111454 I) eps^3-(0.3823441388287006-0.2570878067956984 I) eps^4,j[e,1,1,1,1,1,0,0,1,1,0,0,-1,0]->(-0.02441364836742937-0.04500214983412700 I)-7.035752881844380*10^-7/eps^4+4.826930995513542*10^-6/eps^3+(0.001250798315465514-0.001469113326810595 I)/eps^2-(0.002386699900013860-0.013512320315801477 I)/eps+(0.11941191568946117+0.05304944659469038 I) eps-(0.2490450725481221-0.0538608721297245 I) eps^2+(0.2820621983297234-0.2803796667764706 I) eps^3-(0.1579010150966412-0.5014642832728323 I) eps^4,j[e,1,1,1,1,0,1,1,0,1,0,0,0,0]->(-0.003538572539661171+0.002039876775875659 I)+0.00004372346785648540/eps^3-(0.0003135246695709901+0.0000476719247410905 I)/eps^2+(0.0013471480561540286-0.0000299254523289166 I)/eps+(0.003391152831178571-0.007900996709132154 I) eps+(0.003694284428592592+0.012787713101595799 I) eps^2-(0.01289255662392570+0.00966908670771373 I) eps^3+(0.01673802150931919+0.00101868169838868 I) eps^4,j[e,1,1,1,1,0,1,1,0,1,0,0,0,-1]->(0.03496837225010657-0.05112311448694634 I)-0.0004623700805258870/eps^3+0.003911995663403858/eps^2-(0.01683997658212781-0.00630987084739633 I)/eps+(0.0239579276826108+0.1545661087382628 I) eps-(0.2444678993564525+0.1898532034985975 I) eps^2+(0.5084735829270802-0.0240113025183601 I) eps^3-(0.5600031580766943-0.4376533689148143 I) eps^4,j[e,1,1,1,1,0,1,1,0,1,0,0,-1,0]->(-0.11177947555825295-0.04688349915839239 I)+3.123104846891815*10^-6/eps^3+(0.000201386676522422-0.004358671842058207 I)/eps^2+(0.01713211259914683+0.02897989411794042 I)/eps+(0.2783725841926847-0.0693692118764553 I) eps-(0.3296425610841946-0.3718341108196537 I) eps^2+(0.1421718590311882-0.6773281613015731 I) eps^3+(0.1849155502358975+0.7940440937433034 I) eps^4,j[e,1,1,1,1,0,1,0,1,1,0,0,0,0]->(-0.001507111667477410-0.000310329115212476 I)-3.875248015873016*10^-6/eps^4+(0.00002518399070001405+0.00002434890139501018 I)/eps^3-(0.0001077577706519654+0.0001197433302402500 I)/eps^2+(0.0004317042946792580+0.0003132787155995064 I)/eps+(0.003194081115059940-0.001245436087928682 I) eps-(0.002914539848577946-0.005148899425231032 I) eps^2-(0.000707031900700074+0.007838952591350667 I) eps^3+(0.006803297306420768+0.007673184380779745 I) eps^4,j[e,1,1,1,1,0,1,0,1,1,0,0,0,-1]->(0.00370748518243794-0.01521015291318301 I)+0.0006745900072985263/eps^2-(0.002262477940453522-0.002783800526949454 I)/eps+(0.02098405982786976+0.05066721648647034 I) eps-(0.11367981038389416+0.07606706766773388 I) eps^2+(0.2907316585275226+0.0017913151881441 I) eps^3-(0.3971292803211362-0.2504703444757212 I) eps^4,j[e,1,1,1,1,0,1,0,1,1,0,0,-1,0]->(-0.00433689815205050-0.03865621427492920 I)-2.768034297052154*10^-7/eps^4+(1.798856478572432*10^-6+1.739207242500727*10^-6 I)/eps^3+(0.0004823749893838670-0.0005562996192051849 I)/eps^2-(0.004608450366858251-0.006446674246066243 I)/eps+(0.08607096440435719+0.07526568921143007 I) eps-(0.2408870690169584-0.0001683333237645 I) eps^2+(0.3099988196459680-0.2284512237070209 I) eps^3-(0.2111350967487432-0.4787760190739206 I) eps^4,j[e,1,1,1,1,0,0,1,1,1,0,0,0,0]->(-0.0009811761741198178+0.0004628388069168539 I)-2.308658392434988*10^-6/eps^4+0.00002355454874701011/eps^3-(0.00011464587837892584-4.88293542866768*10^-6 I)/eps^2+(0.0003845059350775252-0.0000675057695477239 I)/eps+(0.001597600449586422-0.001814558309978916 I) eps-(0.000994202153840232-0.004256453026631365 I) eps^2-(0.002022859089935258+0.006161428052448763 I) eps^3+(0.006108696493644559+0.005254856972830974 I) eps^4,j[e,1,1,1,1,0,0,1,1,1,0,0,0,-1]->(0.01074749813737852-0.02406845995576861 I)-0.0002237247145175496/eps^3+(0.001772813814034276-0.000468567946369872 I)/eps^2-(0.006183404292277127-0.004737875698520754 I)/eps+(0.01362775614767923+0.07059102579976708 I) eps-(0.1173953964132632+0.1120976182593892 I) eps^2+(0.3104334515765326+0.0456435583762619 I) eps^3-(0.4610658270022204-0.2077455072931166 I) eps^4,j[e,1,1,1,0,1,1,0,1,1,0,0,0,0]->(-0.002622665164639349+0.001378480178133624 I)+0.00004743975285950472/eps^3-(0.0003086911944157899+0.0000845143398320349 I)/eps^2+(0.0011843959048214987+0.0000748010347567343 I)/eps+(0.002812281763338922-0.004323194225726880 I) eps-(0.000933644756865959-0.008277889712449791 I) eps^2-(0.005818911419506336+0.010288394244813307 I) eps^3+(0.011214652405185228+0.005985044694007959 I) eps^4,j[e,1,1,1,0,1,1,0,1,1,0,0,0,-1]->(0.00828984534943007-0.03089122602817614 I)-0.0002404259875835941/eps^3+0.002086998866112503/eps^2-(0.007472890146943920-0.005146511113458769 I)/eps+(0.03750963622363519+0.07694403103454908 I) eps-(0.1664143380124707+0.0903559348152368 I) eps^2+(0.3613402161407114-0.0413572346641352 I) eps^3-(0.4357500351155780-0.3514015575941148 I) eps^4,j[e,1,1,1,0,1,1,0,1,1,0,0,-1,0]->(-0.06387470252647106-0.07372150149636010 I)+3.388553775678909*10^-6/eps^3+(0.001742264825294840-0.003185150772899310 I)/eps^2+(0.00065165380445129+0.02696014432334459 I)/eps+(0.2335981116214122+0.0380521311449374 I) eps-(0.3737029546994300-0.2072323376053667 I) eps^2+(0.2743161181924597-0.5444201590621235 I) eps^3+(0.0178268650513523+0.7254556019498160 I) eps^4,j[e,1,1,1,0,1,1,0,1,1,0,-1,0,0]->(-0.1899336830362882+0.0368980960315004 I)+0.003842619981619883/eps^3-(0.02192433268815785+0.00360492955753922 I)/eps^2+(0.06938390090679858+0.01059572897367984 I)/eps+(0.3210391933440685-0.2321600225685705 I) eps-(0.3042708696079595-0.6292058713226892 I) eps^2-(0.1447107333555873+0.9422245954639716 I) eps^3+(0.5483378106897852+0.8410447905736165 I) eps^4,j[e,1,1,1,0,1,0,1,1,1,0,0,0,0]->(-0.002932629699041623+0.003074930640747301 I)-3.634244132599378*10^-6/eps^4+(0.00006632061384894383-7.61154311221734*10^-6 I)/eps^3-(0.0004027088287749226-0.0001016391933699607 I)/eps^2+(0.001325967814566486-0.000614451967781038 I)/eps+(0.001620948855152625-0.009075877660002303 I) eps+(0.00698528530390106+0.01276405254091085 I) eps^2-(0.01594026773209771+0.00708583660893131 I) eps^3+(0.01745109869003710-0.00307948658738142 I) eps^4,j[e,1,1,1,0,1,0,1,1,1,0,0,0,-1]->(0.04071155177801656-0.10427355415132804 I)-0.001432852068848406/eps^3+(0.009511445916074460-0.003000958355450060 I)/eps^2-(0.02903256441506302-0.02324278879250997 I)/eps+(0.0822965251067367+0.2451331417490427 I) eps-(0.4073502763771805+0.2244114110468463 I) eps^2+(0.6684088100651260-0.1430409793865110 I) eps^3-(0.5772076440967660-0.6206434913388760 I) eps^4,j[e,1,1,1,0,1,0,1,1,1,0,-1,0,0]->(-0.2424140547441541+0.2985476251877663 I)-0.0004118810016945961/eps^4+(0.007382278008015414-0.000616534992089605 I)/eps^3-(0.04297041565154221-0.01088889237094352 I)/eps^2+(0.1305116574269823-0.0733557618560841 I)/eps+(0.1350962164049435-0.7424401083337767 I) eps+(0.4098502906783137+1.0277463510637356 I) eps^2-(0.9552162540009639+0.7889504106900523 I) eps^3+(1.1065179829543887+0.3357839831181424 I) eps^4,j[e,1,1,1,0,0,1,1,1,1,0,0,0,0]->(-0.002380646652057901+0.004418969990680765 I)-0.00001216268811624286/eps^4+(0.00012749528412286454-0.00002547347442259498 I)/eps^3-(0.0005816608319961885-0.0002271770358546594 I)/eps^2+(0.001615609600214262-0.001216804491434375 I)/eps-(0.000400307085621439+0.009474301926344152 I) eps+(0.008232784567660346+0.011471996159507353 I) eps^2-(0.01607617971026123+0.00610419152294832 I) eps^3+(0.01734860813758446-0.00341947790387111 I) eps^4,j[e,1,1,1,0,0,1,1,1,1,0,0,0,-1]->(0.00834330103949208-0.14001820067170633 I)+0.0003810975609756098/eps^4-(0.003596670297017360-0.000798168865241309 I)/eps^3+(0.01511200887680984-0.00868024439311090 I)/eps^2-(0.03245437294742838-0.04602350124300123 I)/eps+(0.1522724268825798+0.2335479076306458 I) eps-(0.4344161831336229+0.1554143404076535 I) eps^2+(0.6401801739045723-0.1872348415382955 I) eps^3-(0.5543343853899525-0.6345721399279447 I) eps^4,j[e,1,1,1,0,0,1,1,1,1,0,-1,0,0]->(-0.2092133053321386+0.4036725760527957 I)-0.001378437986507525/eps^4+(0.013667455399233906-0.002737307863958894 I)/eps^3-(0.05929354308433280-0.02505115275329810 I)/eps^2+(0.1518454746455862-0.1252953397398600 I)/eps+(0.0054092306520570-0.8035384237529848 I) eps+(0.5153302353701775+0.9970592479340943 I) eps^2-(1.0208009861945864+0.7593450692624775 I) eps^3+(1.1472962698019912+0.3241270784318257 I) eps^4,j[e,1,1,0,0,1,1,1,1,1,0,0,0,0]->(0.1164077696810433+0.0857104204182407 I)-(0.000289575995893452-0.008036206100674358 I)/eps^3-(0.04276215224822373+0.01842486531995386 I)/eps^2+(0.07338991228160179-0.09870496912570315 I)/eps+(0.07907958762184143+0.03116868254937125 I) eps+(0.1495940219028214+0.3208960357469805 I) eps^2-(0.2790735210957378-0.3527336330671840 I) eps^3-(0.4523058701981686-0.1987291829974661 I) eps^4,j[e,1,1,0,0,1,1,1,1,1,0,0,0,-1]->(0.450336559347533-3.298985256422896 I)+(0.00258113691213776-0.09954125391711589 I)/eps^3+(0.5010781834927890+0.4192411797501905 I)/eps^2-(1.868965067624552-0.732390122343993 I)/eps+(2.211866028515753+2.820992814672200 I) eps-(3.844082073279366+1.026292514281465 I) eps^2+(2.165637669012916-2.441442955583225 I) eps^3+(1.072792013712136-1.026736969282149 I) eps^4,j[e,0,1,1,1,1,1,1,0,1,0,0,0,0]->(0.0832180787061203+0.5775504019372338 I)-(0.01170815370006548-0.02112553424747568 I)/eps^3-(0.08315811921904502+0.09534956743166949 I)/eps^2+(0.3265565549844561-0.1277908069343290 I)/eps-(0.5153868508219513-0.0233824277137339 I) eps-(0.1145262586898018+0.0931229278873865 I) eps^2-(0.3097242985904336+0.2725000698612345 I) eps^3+(0.0468449088629939-0.3514447136991622 I) eps^4,j[e,0,1,1,1,1,1,1,0,1,0,0,0,-1]->(1.009534351462791-5.734168371612642 I)+(0.0887906141486727-0.1604238749157047 I)/eps^3+(0.6213922428599612+0.8796625468491536 I)/eps^2-(3.174517923704139-0.606699191448283 I)/eps+(5.305967554087011+3.201074116133143 I) eps-(2.915005852193570-1.460855888783485 I) eps^2+(1.871020736807500+0.113495673715356 I) eps^3-(1.128675565054729-1.615737139521851 I) eps^4,j[e,0,1,0,1,1,1,1,1,1,0,0,0,0]->(-0.03068024297853135+0.02326202139372405 I)+0.008579253952253185/eps^3+(0.00479433942370827+0.02695252118967980 I)/eps^2-(0.02082008280616590-0.01506186151233784 I)/eps-(0.08582431083007506+0.04672351535715684 I) eps-(0.0451168553884962+0.1346044114275771 I) eps^2-(0.0206988092794434+0.2631364435922587 I) eps^3+(0.1273676401246055-0.4027110031725000 I) eps^4,j[e,0,1,0,1,1,1,1,1,1,0,0,0,-1]->(-0.1436591711117775-0.2262529800496192 I)-0.09178410265357619/eps^3+(0.0768254973453072-0.2883482626128064 I)/eps^2+(0.2299390341715866+0.2413544180683992 I)/eps+(0.6600313316717942+0.3421073905710869 I) eps-(0.0834480031062899-0.7092999554820264 I) eps^2+(0.2703174693849700+1.3720048916411764 I) eps^3-(0.884628317330638-2.138552302082012 I) eps^4,j[e,1,1,1,0,1,1,1,0,1,0,0,0,0]->(0.10977121247908720+0.06167311931341570 I)-0.002016129032258065/eps^4+0.002929213713546372/eps^3-(0.02948566096547667-0.01001297778143055 I)/eps^2+(0.00075903714176829-0.08171461271376979 I)/eps-(0.0986654706766524-0.1262412537679208 I) eps-(0.09607680601103388-0.09437402081261396 I) eps^2-(0.3633143057288149-0.2725970600694211 I) eps^3-(0.8054518009827795-0.1110524921965965 I) eps^4,j[e,1,1,1,0,1,1,1,0,1,0,0,0,-1]->(-0.964055483101561-1.834546826846648 I)+0.01411290322580645/eps^4-0.04971795820619650/eps^3+(0.2874476168158561-0.0700908444700139 I)/eps^2-(0.4319432064230629-0.8384078498939303 I)/eps+(3.116339170061216-0.382318979434785 I) eps-(0.564329776325019-1.949713421915390 I) eps^2+(1.135224099459085-2.778192939089254 I) eps^3+(5.334753475910081-0.471500879474475 I) eps^4,j[e,1,1,1,0,1,1,1,0,1,0,0,-1,0]->(-1.175630073499729+5.873549756459659 I)-0.0001440092165898618/eps^4-(0.0741031581178914-0.1318751532059629 I)/eps^3-(0.5951874117005913+0.8146982493267212 I)/eps^2+(3.082964816439149-0.639052254847233 I)/eps-(5.955758025057968+3.802219312596381 I) eps+(3.894138647727977-2.518783127857494 I) eps^2+(0.060849600515974+1.770848111070799 I) eps^3-(1.258676433791325-2.545705460042767 I) eps^4,j[e,1,1,1,0,1,1,1,0,1,-1,0,0,0]->(-0.779009803646187+4.288318331067908 I)-0.01344086021505376/eps^4-(0.03269890122026862-0.07441649618559613 I)/eps^3-(0.4957980786400013+0.5079816602526475 I)/eps^2+(2.129908303082111-0.614008384641437 I)/eps-(4.195564922390077+2.287938429543689 I) eps+(1.3893429914546545-0.0542518276034570 I) eps^2-(3.651087174611366-1.514147940671373 I) eps^3-(5.863610395157651-2.085783341158042 I) eps^4,j[e,1,1,1,0,1,1,1,-1,1,0,0,0,0]->(4.492788421523736+1.377798331017077 I)-0.08266129032258065/eps^4+0.1013344065514644/eps^3-(1.1475402749864968-0.4069918143492939 I)/eps^2-(0.273127445585380+3.166369544013801 I)/eps-(1.794005942888910-5.972689510426902 I) eps-(5.472822289734640-6.771383999484853 I) eps^2-(17.28240379151416-10.73853625494916 I) eps^3-(35.41883385102459-4.71094075916794 I) eps^4,j[e,1,1,1,-1,1,1,1,0,1,0,0,0,0]->(0.544778357559428+1.471399485749412 I)-0.01598502304147465/eps^4+0.03607377538407035/eps^3-(0.2963013908647495-0.0776392468148408 I)/eps^2+(0.2842635297758857-0.7446737604692068 I)/eps-(2.587815161648668+0.198528167577044 I) eps+(0.614105622527801-1.874575489555361 I) eps^2+(0.414691717995240+1.482004421072981 I) eps^3-(2.527841359178056-1.891795956735952 I) eps^4,j[e,1,1,1,0,1,1,1,0,1,0,0,-1,-1]->(45.07959559660846-103.37474021744650 I)+0.001008064516129032/eps^4+(0.5166354309529991-0.9231260724417401 I)/eps^3+(4.897624364579547+11.195986393153619 I)/eps^2-(49.28742398599290+1.26395018522663 I)/eps+(119.7906811908939+108.8351277407575 I) eps-(115.87154714131437-66.12373528270609 I) eps^2+(0.82612431045616-41.66253313121124 I) eps^3-(21.36568968923227+35.09358301544584 I) eps^4,j[e,1,1,1,0,1,1,1,0,1,0,-1,0,-1]->(-22.4075019410280-140.2787124033289 I)+1.143145161290323/eps^4-(3.741028889412877-1.056773467895620 I)/eps^3+(16.59364460633274-4.71756939602562 I)/eps^2-(34.69327572863212-42.98697499111142 I)/eps+(229.5850499026939+33.1381490530586 I) eps-(46.33322789199159-131.55492526898870 I) eps^2+(95.66719970944395-95.81189408696003 I) eps^3+(224.2998027827437-36.2670901622843 I) eps^4,j[e,1,1,1,0,1,1,1,0,1,0,-1,-1,0]->(-194.0126754658847+619.5998322767154 I)-0.01166474654377880/eps^4-(9.78589045447507-12.54764603542758 I)/eps^3-(53.15909684913172+99.04587290629635 I)/eps^2+(351.8768136713193-35.1227903067037 I)/eps-(551.8203484262771+502.8938997661111 I) eps+(472.0783882512067-176.5501099010005 I) eps^2+(28.59742122407265+55.41128579647358 I) eps^3+(190.3251863404553+246.6471952775268 I) eps^4,j[e,1,1,1,1,1,1,1,0,1,0,0,0,0]->(0.03145167646801366-0.00569549972780966 I)-0.0005798951721365848/eps^4+(0.0008445062889206538-0.0006819531147904815 I)/eps^3-(0.003272823577096721-0.002864549159910256 I)/eps^2-(0.00295366899228838+0.01488988202613341 I)/eps+(0.02514917967184282+0.03494474524700772 I) eps-(0.00170277091597713-0.06041256857897116 I) eps^2-(0.06912559559560132-0.08451294910678730 I) eps^3-(0.1692832584988554-0.0503841786686808 I) eps^4,j[e,1,1,1,1,1,1,1,0,1,0,0,0,-1]->(-0.2386201134407699-0.0346635111582364 I)+0.004450014530659692/eps^4-(0.008098088572783237-0.005592053183155328 I)/eps^3+(0.02728366365768586-0.02146277751912985 I)/eps^2-(0.00078269551763585-0.12160200240996507 I)/eps-(0.0329813166524184+0.2259174405325303 I) eps-(0.0357244041470261+0.2011671668058457 I) eps^2+(0.2465817047260493-0.5013817558999419 I) eps^3+(0.8534486787886179-0.2648671377694625 I) eps^4,j[e,1,1,1,1,1,1,1,0,1,0,0,-1,0]->(0.2864273577326103+0.8830248471733736 I)-0.00003366849735434035/eps^4-(0.01707850786807081-0.03139277655070547 I)/eps^3-(0.1327222487120196+0.1371133791808273 I)/eps^2+(0.4779528494220174-0.2454377238006239 I)/eps-(0.8465202558588051-0.3189184055533971 I) eps-(0.4305500053234800+0.1489722735424949 I) eps^2-(0.6890836447114464+0.3148126169857479 I) eps^3-(0.5162479093634636+0.6641215857312000 I) eps^4,j[e,1,1,1,1,1,1,1,0,1,0,-1,0,0]->(0.8977278131252144+0.5277464490085036 I)-0.03818007599982196/eps^4+(0.04621599415272578-0.06423418126194183 I)/eps^3-(0.0883122043947605-0.1227721801001581 I)/eps^2+(0.0634049925503462-0.4708205001214685 I)/eps-(0.4728379850306815-1.2377924961101258 I) eps-(1.086854152159200-1.337618953083838 I) eps^2-(3.576847784965379-2.224555868330238 I) eps^3-(7.790483178969930-1.767085630177257 I) eps^4,j[e,1,1,1,1,1,1,0,1,1,0,0,0,0]->(0.0001410416792212174+0.0005113028476152242 I)-5.988449202872311*10^-6/eps^4+(0.00003554683946701611-0.00001647168438206185 I)/eps^3-(0.00008394904953730664-0.00008501539576571944 I)/eps^2+(0.0001096612049167455-0.0002531352015004606 I)/eps-(0.0005345551641118519+0.0003475383556890328 I) eps+(0.0006814699932776629+0.0001135017803400065 I) eps^2-(0.0006928044980392913-0.0005042681604814554 I) eps^3+(0.0000923938393059724-0.0001882922418038841 I) eps^4,j[e,1,1,1,1,1,1,0,1,1,0,0,0,-1]->(-0.001488802038810879-0.003211211970836922 I)+0.00004308707458108812/eps^4-(0.0002336695260702989-0.0000902413579790813 I)/eps^3+(0.0005122653637918780-0.0005152643162060069 I)/eps^2-(0.000521431369010324-0.001672069438173231 I)/eps+(0.004790419282809931+0.001844763625017523 I) eps-(0.006771002563086990-0.002026094433578422 I) eps^2+(0.003992692944722504-0.007722483562916777 I) eps^3+(0.000169144892442019+0.008255241060236638 I) eps^4,j[e,1,1,1,1,1,1,0,1,1,0,0,-1,0]->(-0.01541338394440231+0.00288116279586145 I)-2.739963860386110*10^-7/eps^4-(0.0001234045160680888-0.0002377959361342453 I)/eps^3-(0.000443504402036404+0.001815955520766947 I)/eps^2+(0.005721591409365570+0.003796421185340864 I)/eps+(0.01646010201165394-0.02096238850483637 I) eps+(0.00037044813867516+0.03527127678616733 I) eps^2-(0.02128273427701530+0.03321612139648669 I) eps^3+(0.03486126286206207+0.01611977298520209 I) eps^4,j[e,1,1,1,1,1,0,1,1,1,0,0,0,0]->(-0.0000729256296143358+0.0001447297471296665 I)-1.693131434317831*10^-7/eps^4+(4.831138671528922*10^-6-9.39854148256228*10^-7 I)/eps^3-(0.00001741394819507837-0.00001234848666175972 I)/eps^2+(0.00004255760616738088-0.00003859368958012850 I)/eps-(0.0000498978787751088+0.0003085449052343656 I) eps+(0.0003407487380759846+0.0003695784797406963 I) eps^2-(0.0006896908206147567-0.0000480540709583811 I) eps^3+(0.0002681467263405036-0.0002961903521713875 I) eps^4,j[e,1,1,1,1,1,0,1,1,1,0,0,0,-1]->(0.001342105152249951-0.002513371626438870 I)-0.00004978887193557804/eps^3+(0.0002621803854393982-0.0001042775695355567 I)/eps^2-(0.0007448052428354776-0.0005258634247775978 I)/eps+(0.001610179783406990+0.006165795961146893 I) eps-(0.009397625710239813+0.005223924399026740 I) eps^2+(0.01367560213750126-0.00549579730070733 I) eps^3-(0.00450473074140422-0.01393153065820793 I) eps^4,j[e,1,1,1,1,1,0,1,1,1,0,0,-1,0]->(-0.006392442577514432+0.000097181250042572 I)-1.811803745378777*10^-6/eps^4+(0.00004349245974626651-6.713243916116*10^-8 I)/eps^3-(0.0001654529028890817+0.0001105477239210006 I)/eps^2+(0.001329236856417549+0.000935837427525953 I)/eps+(0.01076107492907126-0.01053503236119952 I) eps-(0.00072308308273691-0.02345530483004033 I) eps^2-(0.01542624914815823+0.02193826688074435 I) eps^3+(0.02302579976929287+0.01068423756234244 I) eps^4,j[e,1,1,1,1,0,1,1,1,1,0,0,0,0]->(-0.0000729194603057574+0.0001269580543790770 I)-1.254997952132695*10^-7/eps^4+(2.513123876963535*10^-6-9.53595132190990*10^-7 I)/eps^3-(0.00001381378785018142-5.63670646378462*10^-6 I)/eps^2+(0.00004436636097954972-0.00002937391272720638 I)/eps-(0.0000303483121125407+0.0002936640577929900 I) eps+(0.0003186169374118558+0.0003115180094479097 I) eps^2-(0.0005391351633889854+0.0000462542591740050 I) eps^3+(0.0004406704016195319-0.0003081365856648746 I) eps^4,j[e,1,1,1,1,0,1,1,1,1,0,0,0,-1]->(0.000579755262113947-0.003083253156553992 I)+7.788855260815382*10^-6/eps^4-(0.00007770890474782832-0.00001631294031150121 I)/eps^3+(0.0003360741749105218-0.0001664117502221082 I)/eps^2-(0.0008259914559922653-0.0009101200948095438 I)/eps+(0.002905239084024376+0.005431312131863585 I) eps-(0.009190933627631811+0.003168858168126624 I) eps^2+(0.011258621963163304-0.005418922765214656 I) eps^3-(0.005156395797699026-0.012803145004228916 I) eps^4,j[e,1,1,1,1,0,1,1,1,1,0,0,-1,0]->(-0.005038754323762314+0.002416330282632510 I)-9.921337249088262*10^-6/eps^4+(0.00008709035194035989-8.026058009220*10^-8 I)/eps^3-(0.0004235850942164085+0.0000560456277896422 I)/eps^2+(0.001861884423573040+0.000020455284523060 I)/eps+(0.006159328690524010-0.009960799566319757 I) eps+(0.00067679422761140+0.01815296363338768 I) eps^2-(0.01206216361429319+0.01873962943869855 I) eps^3+(0.01981897608813221+0.01157005274574061 I) eps^4,j[e,1,1,1,0,1,1,1,1,1,0,0,0,0]->(0.003612855414768092+0.002937156761414713 I)-0.00006024817271877057/eps^4+(0.0001400077079890780-0.0000231939468714538 I)/eps^3-(0.0008903921762144789-0.0004040765994792301 I)/eps^2+(0.000231075719416082-0.002690449195422683 I)/eps-(0.005253048865677976-0.003220214730743423 I) eps-(0.001312201041636977+0.001025736200433447 I) eps^2-(0.006439842928992499-0.007439806939595969 I) eps^3-(0.01870960035355604-0.00277651425197150 I) eps^4,j[e,1,1,1,0,1,1,1,1,1,0,0,0,-1]->(-0.06715416878874794-0.08203107736651721 I)+0.0008605428796223446/eps^4-(0.003917220908106500-0.001081390075488225 I)/eps^3+(0.01334135886774295-0.00900738452533972 I)/eps^2-(0.01245716502719061-0.04792608511372661 I)/eps+(0.1550109692978915-0.0377324542962214 I) eps-(0.0223734983893845-0.1417226472078969 I) eps^2-(0.04498992799679336+0.09493093951868005 I) eps^3+(0.1455081014807275-0.0301132287187051 I) eps^4,j[e,1,1,1,0,1,1,1,1,1,0,0,-1,0]->(-0.0173622715097261+0.2283438716597810 I)-0.0005321781160080657/eps^4+(0.000861670412109339+0.003214005236052471 I)/eps^3-(0.02559622217966574+0.01824571862896415 I)/eps^2+(0.10331033679913281-0.04322990696365604 I)/eps-(0.2549978455543120+0.1375640398928332 I) eps+(0.1656647936732924-0.1249819980323768 I) eps^2+(0.00309243778532039+0.06842167820894235 I) eps^3-(0.00905900063600837-0.05997736322543675 I) eps^4,j[e,1,1,1,0,1,1,1,1,1,0,-1,0,0]->(0.1068888368792773+0.2591658502547777 I)-0.005238170825777475/eps^4+(0.011879924193257531-0.006473949483149291 I)/eps^3-(0.04888776419539552-0.03394658492284754 I)/eps^2+(0.02122811673805138-0.13510941408268718 I)/eps-(0.4865480704237278-0.0494797382484415 I) eps-(0.1147517270676966+0.1893770644716714 I) eps^2-(0.4288720569656333-0.1992777315865963 I) eps^3-(0.9293061506228543-0.0936456113393063 I) eps^4,j[e,1,1,1,1,1,1,1,1,1,0,0,0,0]->(0.0007448614457816764-0.0000725364064135427 I)-0.00001352861677690516/eps^4+(0.00002054698143056943-0.00001526099163900061 I)/eps^3-(0.00008350251845951594-0.00006766208299496364 I)/eps^2-(0.0000581173530997964+0.0003644152802260770 I)/eps+(0.0004453206897470592+0.0008150571169041293 I) eps-(0.0000540117813407363-0.0012372028062234996 I) eps^2-(0.001512222354783268-0.001927235992818648 I) eps^3-(0.003888723608257116-0.001134658527106707 I) eps^4,j[e,1,1,1,1,1,1,1,1,1,0,0,0,-1]->(-0.006428996126420537-0.002267828924274777 I)+0.0001123434550495185/eps^4-(0.0002490348326110905-0.0001443638880065957 I)/eps^3+(0.0008213524330614193-0.0006322932834356586 I)/eps^2-(0.000246823247103855-0.003502427551288478 I)/eps+(0.002260755683884349-0.005603136892287369 I) eps-(0.001228980739237929+0.001153984232660508 I) eps^2+(0.003341421663613960-0.012326195601096771 I) eps^3+(0.02029614628399989-0.00677075356941221 I) eps^4,j[e,1,1,1,1,1,1,1,1,1,0,0,-1,0]->(0.00600374877754746+0.02342670959315722 I)-0.00001154383232510665/eps^4-(0.0003434809135917933-0.0007283431872924717 I)/eps^3-(0.003319136421698566+0.003253300704223096 I)/eps^2+(0.012156020680166678-0.006127401049786974 I)/eps-(0.02381429493168861-0.00432911402875838 I) eps-(0.005495008891035465+0.007019748543151067 I) eps^2-(0.01371091167727767+0.00416703039161595 I) eps^3-(0.01213892881248492+0.01359804676527339 I) eps^4};


(* ::Subsubsection::Closed:: *)
(*(f)*)


loop = {l1,l2, l3};
ext = {p1,p2,p3,p4};
momcon = {p4->-p1-p2-p3};
denom = {l1^2,(l1+p1)^2,l2^2,(l1+l2+p1)^2,l3^2,(l1+l2+l3+p1)^2,(l1+l2+l3+p1+p2)^2,-msq+(l1+l2+l3-p3)^2,-msq+(l1+l2-p3)^2,-msq+(l1-p3)^2,(l1+p2)^2,(l2+p2)^2,(l1+l2)^2,(l1+l3)^2,(l2+l3)^2};
rep = {p1^2->0,p2^2->0,p3^2->msq,p1*p2->s/2,p1*p3->(-msq+t)/2,p2*p3->(msq-s-t)/2};
num = {s->10,t->-3,msq->1};
etaposi = {8};
mi = {206 -> 325};
results = {j[f,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0]->5.170078875121288+1.000000000000000/eps^3+1.268353005295401/eps^2+4.771760773293278/eps+12.47464855582965 eps+12.35317782733480 eps^2+24.53977842073373 eps^3+23.00044488153151 eps^4,j[f,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0]->(8.87203072124055+26.17993877991494 I)+2.777777777777778/eps-(70.18370613721651-83.61691960881679 I) eps-(254.1762668024706-113.6910702003426 I) eps^2-(841.0583894394017-80.2428758195768 I) eps^3-(1805.757351769927-29.764359712141 I) eps^4,j[f,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0]->8.673634816460411+0.5000000000000000/eps^3+0.8841765026477007/eps^2+5.367836771666942/eps+33.68822338721010 eps+51.92220124322484 eps^2+167.7176732701255 eps^3+252.3218028860238 eps^4,j[f,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0]->-4.855402366931124-0.1666666666666667/eps^2-0.6836143897714558/eps-16.11148118611996 eps-75.72442829907005 eps^2-225.1504225740763 eps^3-894.5870379368501 eps^4,j[f,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0]->1.259970848617160+1.000000000000000/eps^3+0.4199605238022139/eps^2+3.823889318102979/eps+8.667015596463077 eps+2.311773006051054 eps^2+15.51929292359417 eps^3+3.439837672395776 eps^4,j[f,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0]->8.673634816460411+0.5000000000000000/eps^3+0.8841765026477007/eps^2+5.367836771666942/eps+33.68822338721010 eps+51.92220124322484 eps^2+167.7176732701255 eps^3+252.3218028860238 eps^4,j[f,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0]->16.47854565900537+1.000000000000000/eps^3+2.268353005295401/eps^2+8.040113778588679/eps+40.26166099871910 eps+80.40185126894334 eps^2+172.9903031312856 eps^3+344.4412727233690 eps^4,j[f,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0]->1.259970848617160+1.000000000000000/eps^3+0.4199605238022139/eps^2+3.823889318102979/eps+8.667015596463077 eps+2.311773006051054 eps^2+15.51929292359417 eps^3+3.439837672395776 eps^4,j[f,0,0,0,0,0,0,1,1,1,1,0,0,0,0,0]->16.47854565900537+1.000000000000000/eps^3+2.268353005295401/eps^2+8.040113778588679/eps+40.26166099871910 eps+80.40185126894334 eps^2+172.9903031312856 eps^3+344.4412727233690 eps^4,j[f,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0]->-4.855402366931124-0.1666666666666667/eps^2-0.6836143897714558/eps-16.11148118611996 eps-75.72442829907005 eps^2-225.1504225740763 eps^3-894.5870379368501 eps^4,j[f,1,0,1,0,1,0,0,1,0,0,0,0,0,0,-1]->-3.904455129702916-0.1388888888888889/eps^2-0.5419008803651020/eps-12.47528708453842 eps-59.46749614764351 eps^2-171.3684199936371 eps^3-691.7071957002691 eps^4,j[f,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0]->2.106927828776227+0.1666666666666667/eps^2+0.4613921675492336/eps+2.541203579882684 eps+5.985296441735477 eps^2-26.34558133136793 eps^3-99.15439088383877 eps^4,j[f,0,1,1,0,1,0,0,1,0,0,0,0,0,0,-1]->2.116575758971724-0.02777777777777778/eps^2+0.5064346387417944/eps+14.63821447029594 eps+47.91248775008588 eps^2+212.0302006265927 eps^3+619.5067707167078 eps^4,j[f,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0]->15.45411018900168+0.5000000000000000/eps^3+1.884176502647701/eps^2+5.703487807854221/eps+33.57956050531063 eps+80.35767394267369 eps^2+155.6488752866185 eps^3+354.6861697070576 eps^4,j[f,0,0,1,1,0,0,0,1,0,1,0,0,0,-1,0]->20.28976996802109+0.5000000000000000/eps^3+2.384176502647701/eps^2+6.666870993619088/eps+41.61284162396713 eps+107.7239020254370 eps^2+198.0725721396868 eps^3+480.5333334963685 eps^4,j[f,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0]->2.106927828776227+0.1666666666666667/eps^2+0.4613921675492336/eps+2.541203579882684 eps+5.985296441735477 eps^2-26.34558133136793 eps^3-99.15439088383877 eps^4,j[f,0,0,1,0,1,1,0,0,0,1,0,0,0,0,-1]->2.116575758971724-0.02777777777777778/eps^2+0.5064346387417944/eps+14.63821447029594 eps+47.91248775008588 eps^2+212.0302006265927 eps^3+619.5067707167078 eps^4,j[f,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0]->1.903991076808476+0.3333333333333333/eps^3+0.5894510017651338/eps^2+1.385312425313660/eps-22.73361593873752 eps-41.71060974652359 eps^2-467.7499195485400 eps^3-787.6570300188538 eps^4,j[f,0,0,1,0,1,0,0,1,0,1,0,0,0,0,-1]->2.269250980008868+0.6666666666666667/eps^3+0.9566797813080454/eps^2+2.155435293895008/eps-48.27529043562211 eps-71.07353409203590 eps^2-895.3450805317197 eps^3-1223.326021773321 eps^4,j[f,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0]->15.45411018900168+0.5000000000000000/eps^3+1.884176502647701/eps^2+5.703487807854221/eps+33.57956050531063 eps+80.35767394267369 eps^2+155.6488752866185 eps^3+354.6861697070576 eps^4,j[f,0,0,0,1,1,0,0,1,0,1,0,0,0,-1,0]->20.28976996802109+0.5000000000000000/eps^3+2.384176502647701/eps^2+6.666870993619088/eps+41.61284162396713 eps+107.7239020254370 eps^2+198.0725721396868 eps^3+480.5333334963685 eps^4,j[f,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0]->15.45411018900168+0.5000000000000000/eps^3+1.884176502647701/eps^2+5.703487807854221/eps+33.57956050531063 eps+80.35767394267369 eps^2+155.6488752866185 eps^3+354.6861697070576 eps^4,j[f,0,0,0,0,1,1,0,0,1,1,0,0,0,0,-1]->0.9471308519434273+0.5000000000000000/eps^3+0.3841765026477007/eps^2+2.813338250559619/eps+9.479717149341145 eps-1.741010305616192 eps^2+28.37778472741355 eps^3-22.85532166087513 eps^4,j[f,1,0,1,1,0,0,0,1,1,0,0,0,0,0,0]->3.019215374910148+0.5000000000000000/eps^3+0.2857840211545132/eps^2+4.641850784688914/eps+27.68995340811657 eps+21.18264882465214 eps^2+140.1509509680161 eps^3+125.0224565911000 eps^4,j[f,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0]->-5.859474111065982-0.2500000000000000/eps^2-0.6264932636617254/eps-13.35492635595876 eps-80.99084222996108 eps^2-175.3472011939752 eps^3-894.5260124641180 eps^4,j[f,1,0,1,0,1,0,1,0,0,1,0,0,0,0,0]->(-23.16263144089953-20.92211015810027 I)-0.5000000000000000/eps^2-4.050843169314367/eps+(1.73323313432624-85.52420854735559 I) eps+(12.0044997445147-185.5195730116183 I) eps^2+(266.8503664585324-324.5562094558020 I) eps^3-(205.7121177664223+582.3571469881956 I) eps^4,j[f,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0]->26.10987586692423+0.5000000000000000/eps^3+1.634176502647701/eps^2+8.444101525638493/eps+91.69075734991584 eps+282.9791726322116 eps^2+868.0305945542982 eps^3+2712.245030481617 eps^4,j[f,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0]->4.220758850611919+0.5000000000000000/eps^3+0.4599802619011070/eps^2+4.681802923698496/eps+26.99505149175990 eps+24.31964297925255 eps^2+127.7608700543350 eps^3+115.8373854314150 eps^4,j[f,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0]->17.80982459342275+0.5000000000000000/eps^3+1.384176502647701/eps^2+7.252013274314643/eps+60.63423775759520 eps+139.5024533712051 eps^2+394.8003787693109 eps^3+874.2048871545201 eps^4,j[f,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0]->0.1576667345010047+0.08333333333333333/eps^2+0.06402941710795012/eps-4.585334374531040 eps-20.61820627315071 eps^2-118.0475569835496 eps^3-415.8128854304669 eps^4,j[f,0,1,1,0,1,0,1,0,0,1,0,0,0,0,0]->-5.859474111065982-0.2500000000000000/eps^2-0.6264932636617254/eps-13.35492635595876 eps-80.99084222996108 eps^2-175.3472011939752 eps^3-894.5260124641180 eps^4,j[f,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0]->-1.954725338193347+1.000000000000000/eps^3-0.4284319576909736/eps^2+3.595787665566848/eps+8.075858428786002 eps-4.975570221576253 eps^2+14.62856540021745 eps^3-9.651533243160933 eps^4,j[f,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0]->4.220758850611919+0.5000000000000000/eps^3+0.4599802619011070/eps^2+4.681802923698496/eps+26.99505149175990 eps+24.31964297925255 eps^2+127.7608700543350 eps^3+115.8373854314150 eps^4,j[f,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0]->9.923781214324566+1.000000000000000/eps^3+1.419960523802214/eps^2+6.243849841905192/eps+27.25460717649505 eps+48.15397176257808 eps^2+109.5154634426993 eps^3+206.9514716342001 eps^4,j[f,0,0,0,1,1,0,1,1,0,1,0,0,0,0,0]->30.23740890780453+0.5000000000000000/eps^3+2.134176502647701/eps^2+8.993968540671259/eps+99.44506171175521 eps+310.7713980485170 eps^2+960.5316153944002 eps^3+2928.412412067885 eps^4,j[f,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0]->3.019215374910148+0.5000000000000000/eps^3+0.2857840211545132/eps^2+4.641850784688914/eps+27.68995340811657 eps+21.18264882465214 eps^2+140.1509509680161 eps^3+125.0224565911000 eps^4,j[f,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0]->1.163637086225312+0.5000000000000000/eps^3+0.2857840211545132/eps^2+1.669841825036148/eps+2.667044165421432 eps+4.094753098635739 eps^2+0.07454798972451127 eps^3+15.64736573601198 eps^4,j[f,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0]->-1.954725338193347+1.000000000000000/eps^3-0.4284319576909736/eps^2+3.595787665566848/eps+8.075858428786002 eps-4.975570221576253 eps^2+14.62856540021745 eps^3-9.651533243160933 eps^4,j[f,0,0,0,1,0,0,1,1,1,1,0,0,0,0,0]->9.923781214324566+1.000000000000000/eps^3+1.419960523802214/eps^2+6.243849841905192/eps+27.25460717649505 eps+48.15397176257808 eps^2+109.5154634426993 eps^3+206.9514716342001 eps^4,j[f,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0]->1.163637086225312+0.5000000000000000/eps^3+0.2857840211545132/eps^2+1.669841825036148/eps+2.667044165421432 eps+4.094753098635739 eps^2+0.07454798972451127 eps^3+15.64736573601198 eps^4,j[f,0,0,0,0,1,0,1,1,1,1,0,0,0,0,0]->19.81363574324327+0.5000000000000000/eps^3+2.134176502647701/eps^2+5.998541760893288/eps+42.73261566368078 eps+124.2155554351761 eps^2+251.1851913274063 eps^3+673.0760592660604 eps^4,j[f,1,0,1,1,1,0,0,1,0,0,0,0,0,0,0]->22.83121748620192+0.1666666666666667/eps^3+1.211392167549234/eps^2+4.420812632099278/eps+61.05789578308187 eps+276.0890015299556 eps^2+661.2820113402160 eps^3+2824.365282097948 eps^4,j[f,1,0,1,1,1,0,0,1,0,0,0,0,0,0,-1]->18.48025092881873+0.8333333333333333/eps^2+2.465374203980501/eps+48.63409990029546 eps+244.3964192378550 eps^2+607.2365338939830 eps^3+2621.917615194221 eps^4,j[f,1,0,1,0,1,0,1,1,0,0,0,0,0,0,0]->(-23.16263144089953-20.92211015810027 I)-0.5000000000000000/eps^2-4.050843169314367/eps+(1.73323313432624-85.52420854735559 I) eps+(12.0044997445147-185.5195730116183 I) eps^2+(266.8503664585324-324.5562094558020 I) eps^3-(205.7121177664223+582.3571469881956 I) eps^4,j[f,1,0,1,0,1,0,1,1,0,0,0,0,0,0,-1]->(-56.58543349911009-46.49357812911171 I)-1.166666666666667/eps^2-9.600115543215005/eps-(23.3356382861601+205.5516561482719 I) eps-(26.3699652647647+496.2807958960574 I) eps^2+(489.7693551752476-970.6780310707069 I) eps^3-(595.241871767819+1867.128347055151 I) eps^4,j[f,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0]->(9.345278030874295-10.254419592372335 I)+0.3333333333333333/eps^3+0.7561176684318005/eps^2+5.259774193589132/eps+(101.00842279547891-35.42201976615387 I) eps+(253.0289722383186-56.0532438295812 I) eps^2+(1101.9515628811947-56.0380048873902 I) eps^3+(2265.665026445605-47.985923967162 I) eps^4,j[f,1,0,1,0,1,0,1,0,1,0,0,0,0,0,-1]->(7.12579687431728-16.23973343733454 I)+0.5000000000000000/eps^3+0.8008431693143674/eps^2+6.966876955285231/eps+(139.2777774661763-54.9035063287888 I) eps+(304.5949450093186-82.9498011892313 I) eps^2+(1493.775203820230-74.030739870722 I) eps^3+(2582.341355794203-49.081520730214 I) eps^4,j[f,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0]->30.92696235269751+0.3333333333333333/eps^3+2.089451001765134/eps^2+7.085507595766755/eps+81.25252945739706 eps+319.1141568370864 eps^2+783.1557853553843 eps^3+2981.631204636922 eps^4,j[f,0,1,1,0,1,1,0,0,1,0,0,0,0,0,-1]->-3.842843678679143+0.3333333333333333/eps^3+0.08945100176513381/eps^2+1.740228153139619/eps-0.5396829803524938 eps-64.61216387564430 eps^2-77.45226582584112 eps^3-693.1814820873151 eps^4,j[f,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0]->24.00437389124229+0.3333333333333333/eps^3+1.422784335098467/eps^2+7.005974228011277/eps+85.37628614629846 eps+267.5786530518960 eps^2+858.4100541768149 eps^3+2595.761454251556 eps^4,j[f,0,1,1,0,1,0,1,0,1,0,0,0,0,0,-1]->-11.94786955799177-0.6666666666666667/eps^2-1.337315369764601/eps-22.13575015597381 eps-135.9556475567997 eps^2-243.1255221734426 eps^3-1324.234761732648 eps^4,j[f,0,1,1,0,1,0,0,1,1,0,0,0,0,0,0]->30.25040130819419+0.5000000000000000/eps^3+2.300843169314367/eps^2+9.190301560060638/eps+97.82687401910110 eps+292.1175490747576 eps^2+915.2819123619301 eps^3+2652.431781334748 eps^4,j[f,0,1,1,0,1,0,0,1,1,0,0,0,0,0,-1]->-3.047628885517495+0.2500000000000000/eps^3+0.1087549179905170/eps^2+0.5926397081718592/eps-11.59249161554716 eps-52.77319053071763 eps^2-180.2775873753074 eps^3-564.8315042912528 eps^4,j[f,0,1,1,0,1,0,0,1,0,1,0,0,0,0,0]->0.8190741288393967+0.3333333333333333/eps^3+0.2485880943518734/eps^2+0.9299746611198298/eps-20.47406774058536 eps-8.290502786630815 eps^2-358.8842702681517 eps^3-154.4494671961356 eps^4,j[f,0,1,1,0,1,0,0,1,0,1,0,0,0,0,-1]->-0.5375707851441585+0.6666666666666667/eps^3+0.3860650775926357/eps^2+1.168485371037900/eps-56.32555941712030 eps-50.28481179433162 eps^2-927.2260460696340 eps^3-718.5903043912899 eps^4,j[f,0,1,0,1,1,0,0,1,0,1,0,0,0,0,0]->10.84466010602811+0.5000000000000000/eps^3+1.459980261901107/eps^2+4.169061478392587/eps+21.15253943578881 eps+53.70615573083716 eps^2+91.38599796160605 eps^3+232.0726347956083 eps^4,j[f,0,1,0,1,1,0,0,1,0,1,0,0,0,0,-1]->34.68983514429634+1.000000000000000/eps^3+4.419960523802214/eps^2+10.37988003258659/eps+58.42246717625895 eps+177.0708944010038 eps^2+265.4264618660688 eps^3+776.3024782865834 eps^4,j[f,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0]->10.84466010602811+0.5000000000000000/eps^3+1.459980261901107/eps^2+4.169061478392587/eps+21.15253943578881 eps+53.70615573083716 eps^2+91.38599796160605 eps^3+232.0726347956083 eps^4,j[f,0,1,0,0,1,1,0,0,1,1,0,0,0,0,-1]->23.66935004284606+1.250000000000000/eps^3+3.112048775126064/eps^2+10.59318456355817/eps+55.02739249753634 eps+118.9819076178266 eps^2+241.5775129032671 eps^3+518.1018914333451 eps^4,j[f,0,0,1,1,1,0,1,0,0,1,0,0,0,0,0]->22.83121748620192+0.1666666666666667/eps^3+1.211392167549234/eps^2+4.420812632099278/eps+61.05789578308187 eps+276.0890015299556 eps^2+661.2820113402160 eps^3+2824.365282097948 eps^4,j[f,0,0,1,1,1,0,1,0,0,1,0,0,0,0,-1]->18.48025092881873+0.8333333333333333/eps^2+2.465374203980501/eps+48.63409990029546 eps+244.3964192378550 eps^2+607.2365338939830 eps^3+2621.917615194221 eps^4,j[f,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0]->28.22571549881578+0.3333333333333333/eps^3+2.422784335098467/eps^2+9.174958597531889/eps+108.7849343333124 eps+248.6022229117583 eps^2+1070.885556410299 eps^3+2135.993095506027 eps^4,j[f,0,0,1,1,1,0,0,1,0,1,0,0,0,0,-1]->52.60384046514958+0.5000000000000000/eps^3+4.717509835981034/eps^2+15.24910703471935/eps+176.9039182346904 eps+443.5752144740612 eps^2+1712.987446820178 eps^3+3714.081476597890 eps^4,j[f,0,0,1,1,1,0,0,1,0,1,0,0,0,-1,0]->88.00584918571154+1.000000000000000/eps^3+7.101686338628735/eps^2+23.40772472790611/eps+253.5281944760005 eps+813.8509081639040 eps^2+2362.490199359230 eps^3+7236.625752476644 eps^4,j[f,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0]->10.84466010602811+0.5000000000000000/eps^3+1.459980261901107/eps^2+4.169061478392587/eps+21.15253943578881 eps+53.70615573083716 eps^2+91.38599796160605 eps^3+232.0726347956083 eps^4,j[f,0,0,1,1,0,1,0,1,0,1,0,0,0,0,-1]->34.68983514429634+1.000000000000000/eps^3+4.419960523802214/eps^2+10.37988003258659/eps+58.42246717625895 eps+177.0708944010038 eps^2+265.4264618660688 eps^3+776.3024782865834 eps^4,j[f,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0]->26.92595100215130+0.5000000000000000/eps^3+2.384176502647701/eps^2+8.587664310501921/eps+71.97735232061156 eps+190.7328180785862 eps^2+456.7568375011171 eps^3+1112.550969422673 eps^4,j[f,0,0,1,1,0,0,1,1,0,1,0,0,0,0,-1]->62.61432815485175+1.000000000000000/eps^3+5.268353005295401/eps^2+19.13871180676871/eps+169.5128380609779 eps+459.9481310794452 eps^2+1112.902361699848 eps^3+2749.726476029886 eps^4,j[f,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0]->0.8190741288393967+0.3333333333333333/eps^3+0.2485880943518734/eps^2+0.9299746611198298/eps-20.47406774058536 eps-8.290502786630815 eps^2-358.8842702681517 eps^3-154.4494671961356 eps^4,j[f,0,0,1,0,1,1,0,1,0,1,0,0,0,0,-1]->-0.5375707851441585+0.6666666666666667/eps^3+0.3860650775926357/eps^2+1.168485371037900/eps-56.32555941712030 eps-50.28481179433162 eps^2-927.2260460696340 eps^3-718.5903043912899 eps^4,j[f,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0]->14.10159011248721+0.3333333333333333/eps^3+1.172784335098467/eps^2+3.833518345069310/eps+18.02199025474612 eps+98.43066677807133 eps^2-42.90119898289934 eps^3+485.8702033210100 eps^4,j[f,0,0,1,0,1,0,1,1,0,1,0,0,0,0,-1]->18.45298007887823+0.6666666666666667/eps^3+1.901124225752490/eps^2+5.807027947044368/eps+3.503082651796494 eps+78.19233977338937 eps^2-444.0850192009179 eps^3-175.4734282301726 eps^4,j[f,1,1,1,0,1,0,1,0,0,1,0,0,0,0,0]->(-0.816392636197950-11.003492502231436 I)+0.3125000000000000/eps^3-(0.273772677999731-1.963495408493621 I)/eps^2-(5.646558953171534+1.196565692316816 I)/eps+(16.48430102013150-12.02864390848639 I) eps+(17.22126711589829+0.75533046679619 I) eps^2+(70.47605292431864+12.00286474232750 I) eps^3-(101.22932708372598-11.62458952042477 I) eps^4,j[f,1,0,1,1,1,0,0,1,1,0,0,0,0,0,0]->2.491887794551130+0.3333333333333333/eps^3+0.2410585202719463/eps^2+3.322272547621375/eps+22.35616267789721 eps+16.06823868902671 eps^2+136.0493311989087 eps^3+73.57931969210594 eps^4,j[f,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0]->-0.8944472896332067+0.5000000000000000/eps^3-0.1384122195920805/eps^2+4.463488619001339/eps+25.71546846247209 eps-2.036877226287134 eps^2+125.6448434819806 eps^3+8.145044357802363 eps^4,j[f,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0]->10.23263420190809+0.5000000000000000/eps^3+0.7857840211545132/eps^2+5.927634805843427/eps+45.13600643702260 eps+83.76470829058077 eps^2+286.4977187245255 eps^3+557.8669430721349 eps^4,j[f,1,0,1,0,1,1,1,1,0,0,0,0,0,0,0]->(-0.816392636197950-11.003492502231436 I)+0.3125000000000000/eps^3-(0.273772677999731-1.963495408493621 I)/eps^2-(5.646558953171534+1.196565692316816 I)/eps+(16.48430102013150-12.02864390848639 I) eps+(17.22126711589829+0.75533046679619 I) eps^2+(70.47605292431864+12.00286474232750 I) eps^3-(101.22932708372598-11.62458952042477 I) eps^4,j[f,0,1,1,0,1,1,0,1,1,0,0,0,0,0,0]->1.622615192553970+0.1666666666666667/eps^3+0.2871959268026398/eps^2+0.7956610541202778/eps+1.383504811166915 eps+8.039221913231080 eps^2-7.488212013373321 eps^3+53.47888456227179 eps^4,j[f,0,1,1,0,1,1,0,1,0,1,0,0,0,0,0]->2.842540137592293+0.3333333333333333/eps^3-0.09227481306138702/eps^2+1.270210458833575/eps-10.90126547746575 eps+65.36808344340029 eps^2-230.3198934195696 eps^3+831.6814100696874 eps^4,j[f,0,1,0,1,1,0,1,1,0,1,0,0,0,0,0]->22.86838713520620+0.5000000000000000/eps^3+1.709980261901107/eps^2+7.247444090836328/eps+74.89171392716642 eps+230.0544164734473 eps^2+708.8629252458594 eps^3+2150.836070689328 eps^4,j[f,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0]->-0.8944472896332067+0.5000000000000000/eps^3-0.1384122195920805/eps^2+4.463488619001339/eps+25.71546846247209 eps-2.036877226287134 eps^2+125.6448434819806 eps^3+8.145044357802363 eps^4,j[f,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0]->-0.2285955220182467+0.5000000000000000/eps^3-0.1384122195920805/eps^2+1.491479659348573/eps+1.885836956593833 eps+1.939042456083277 eps^2-3.090366751724336 eps^3+16.03821580287304 eps^4,j[f,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0]->-5.084656974287864+1.000000000000000/eps^3-1.276824439184161/eps^2+4.087455815684885/eps+10.20346195036744 eps-12.16608322335105 eps^2+19.92488991393686 eps^3-22.89898461667863 eps^4,j[f,0,1,0,1,0,0,1,1,1,1,0,0,0,0,0]->4.784198411991554+1.000000000000000/eps^3+0.5715680423090264/eps^2+5.167355707875874/eps+19.59898059096246 eps+26.14653253156266 eps^2+71.89720068491902 eps^3+119.5143027264597 eps^4,j[f,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0]->-0.2285955220182467+0.5000000000000000/eps^3-0.1384122195920805/eps^2+1.491479659348573/eps+1.885836956593833 eps+1.939042456083277 eps^2-3.090366751724336 eps^3+16.03821580287304 eps^4,j[f,0,1,0,0,1,0,1,1,1,1,0,0,0,0,0]->14.98591152947191+0.5000000000000000/eps^3+1.709980261901107/eps^2+4.252017311058357/eps+26.63873580527229 eps+90.34977045501491 eps^2+150.7796270046949 eps^3+474.7991818509781 eps^4,j[f,1,1,1,0,1,0,1,1,0,0,0,0,0,0,0]->(11.04622721143241-13.77845972994969 I)-0.1666666666666667/eps^3-0.8780588342159002/eps^2-(4.577166665790710+5.499291905493198 I)/eps+(5.215650389343595-12.932602607295770 I) eps+(85.63464084749526-6.89000476276680 I) eps^2-(110.35817550200883+14.84494555783260 I) eps^3+(576.3335819636229-48.0226279185936 I) eps^4,j[f,1,1,1,0,1,0,1,1,0,0,0,0,0,0,-1]->(11.03331197079300-54.75228491447773 I)-0.4166666666666667/eps^3-3.153480418873084/eps^2-(17.01214668530368+16.74738578799737 I)/eps-(11.14413062665659+93.06913039163726 I) eps+(134.3401673985839-141.7153028434368 I) eps^2-(559.0011859461713+264.4905157698969 I) eps^3+(110.8805151583438-548.4131154856354 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,0,0,0,0,0,0]->(36.84659533324058+14.14954450732649 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+6.935871780259132/eps+(84.33138186602089+80.38074215485753 I) eps+(277.9595782888040+284.2231249085233 I) eps^2+(546.3699542081330+890.6478787465488 I) eps^3+(2257.579298836793+2743.707221233658 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,0,0,0,0,0,-1]->(93.62772698315417+31.43516039789111 I)+0.2083333333333333/eps^3+2.660073542769875/eps^2+15.95185172906504/eps+(257.0790203263098+193.9842648466289 I) eps+(892.5248822438537+750.4383831889700 I) eps^2+(2204.570915447834+2530.825658886383 I) eps^3+(8057.558885063488+8188.598400015914 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,0,0,0,-1,0,0]->(106.60177576733036+35.37386126831623 I)+0.5833333333333333/eps^3+3.614872586422317/eps^2+20.97705641742386/eps+(279.7108333666683+218.6387860213019 I) eps+(893.4762098994217+837.5641359161172 I) eps^2+(1940.290657338805+2772.408088469240 I) eps^3+(6995.785256025446+8791.260488921632 I) eps^4,j[f,1,0,1,1,1,0,1,0,1,0,0,0,0,0,0]->(7.394157742015577+6.585442582215714 I)+0.3333333333333333/eps^3+0.2410585202719463/eps^2+6.294281507274141/eps+(50.41240201728889+30.32129576541113 I) eps-(28.02161100820417-78.81207327785872 I) eps^2+(283.7039379494853+171.7491381068895 I) eps^3-(518.5042448872659-371.7087618796556 I) eps^4,j[f,1,0,1,1,1,0,1,0,1,0,0,0,0,0,-1]->(0.286138381679968+10.114970562594861 I)+0.3333333333333333/eps^3-0.2336735599769183/eps^2+5.963242230348817/eps+(30.20919932260815+45.39676535048849 I) eps-(170.8726538671299-113.8109989607575 I) eps^2-(29.9273279789755-238.5443092056363 I) eps^3-(2008.961856448604-501.707794522110 I) eps^4,j[f,1,0,1,1,1,0,1,0,0,1,0,0,0,0,0]->(36.84659533324058+14.14954450732649 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+6.935871780259132/eps+(84.33138186602089+80.38074215485753 I) eps+(277.9595782888040+284.2231249085233 I) eps^2+(546.3699542081330+890.6478787465488 I) eps^3+(2257.579298836793+2743.707221233658 I) eps^4,j[f,1,0,1,1,1,0,1,0,0,1,0,0,0,0,-1]->(93.62772698315417+31.43516039789111 I)+0.2083333333333333/eps^3+2.660073542769875/eps^2+15.95185172906504/eps+(257.0790203263098+193.9842648466289 I) eps+(892.5248822438537+750.4383831889700 I) eps^2+(2204.570915447834+2530.825658886383 I) eps^3+(8057.558885063488+8188.598400015914 I) eps^4,j[f,1,0,1,1,1,0,0,1,0,1,0,0,0,0,0]->17.10543380313016+0.1666666666666667/eps^3+1.211392167549234/eps^2+6.935871780259132/eps+98.33006862651625 eps+179.2514630485695 eps^2+1071.181352639627 eps^3+1740.424887866617 eps^4,j[f,1,0,1,1,1,0,0,1,0,1,0,0,0,0,-1]->54.87085645357745+0.4583333333333333/eps^3+3.685495127427059/eps^2+17.27775224247499/eps+233.8497204345539 eps+574.3038130986179 eps^2+2452.483925088597 eps^3+5443.875142521390 eps^4,j[f,1,0,1,1,1,0,0,1,0,1,0,0,0,-1,0]->52.52764449161697+0.7500000000000000/eps^3+3.992931420638218/eps^2+15.89214304921430/eps+175.6596282999737 eps+506.6297780891789 eps^2+1664.752588748764 eps^3+4594.100261791436 eps^4,j[f,1,0,1,1,1,0,0,1,0,1,0,0,-1,0,0]->13.43722285390652+0.5000000000000000/eps^3+1.967509835981034/eps^2+8.630968854615213/eps+73.54844677429630 eps+9.413483011548218 eps^2+497.2877333508082 eps^3-779.5433139111287 eps^4,j[f,1,0,1,1,1,0,0,1,0,1,0,-1,0,0,0]->-47.90281781644669-0.08333333333333333/eps^3-1.980696083774617/eps^2-19.79899019422682/eps-343.3950370581630 eps-657.0579779564153 eps^2-4063.609810113450 eps^3-7255.404151067944 eps^4,j[f,1,0,1,1,0,0,0,1,1,1,0,0,0,0,0]->-11.71380061056993-3.598955372471780/eps-76.80088672738921 eps-295.4633810381235 eps^2-1372.270261314320 eps^3-5544.667769927693 eps^4,j[f,1,0,1,1,0,0,0,1,1,1,0,0,0,-1,0]->-1.168186026272540+1.000000000000000/eps^3+1.419960523802214/eps^2+3.476060641813975/eps-54.15886888943662 eps-332.1955777509120 eps^2-1814.918850659173 eps^3-8437.931422021645 eps^4,j[f,1,0,1,0,1,1,1,0,1,0,0,0,0,0,0]->(13.56680206883740-7.37589751433542 I)-0.3333333333333333/eps^3-0.1404126020748427/eps^2-(5.554174844855866+3.301791001826093 I)/eps-(25.43752664882148+4.41118467320746 I) eps+(115.96041757026838+2.24110114766083 I) eps^2-(327.4615694225537-0.6077900533029 I) eps^3+(985.5924808054656-13.6836687342568 I) eps^4,j[f,1,0,1,0,1,1,1,0,1,0,0,0,0,0,-1]->(28.72927727550694-16.07071911575382 I)+0.08333333333333333/eps^3-0.1533239646805134/eps^2-(0.005567803242356+6.690725266756772 I)/eps+(70.85915479378287-12.09000239573257 I) eps+(260.8862445174021+2.5745300950949 I) eps^2+(489.0913203987984+8.3923864457976 I) eps^3+(2182.382146438921+0.085785221195 I) eps^4,j[f,1,0,1,0,1,1,1,0,0,1,0,0,0,0,0]->(11.04622721143241-13.77845972994969 I)-0.1666666666666667/eps^3-0.8780588342159002/eps^2-(4.577166665790710+5.499291905493198 I)/eps+(5.215650389343595-12.932602607295770 I) eps+(85.63464084749526-6.89000476276680 I) eps^2-(110.35817550200883+14.84494555783260 I) eps^3+(576.3335819636229-48.0226279185936 I) eps^4,j[f,1,0,1,0,1,1,1,0,0,1,0,0,0,0,-1]->(11.03331197079300-54.75228491447773 I)-0.4166666666666667/eps^3-3.153480418873084/eps^2-(17.01214668530368+16.74738578799737 I)/eps-(11.14413062665659+93.06913039163726 I) eps+(134.3401673985839-141.7153028434368 I) eps^2-(559.0011859461713+264.4905157698969 I) eps^3+(110.8805151583438-548.4131154856354 I) eps^4,j[f,1,0,1,0,1,1,0,1,1,0,0,0,0,0,0]->4.051506056823215+0.1666666666666667/eps^3+0.2871959268026398/eps^2+0.7956610541202778/eps-3.316687476642470 eps+43.01336530621001 eps^2-91.87769098606440 eps^3+418.4048698057004 eps^4,j[f,1,0,1,0,1,1,0,1,1,0,0,0,0,0,-1]->19.26557357327832+0.4583333333333333/eps^3+1.236030966929330/eps^2+6.323001764430846/eps+60.75461746379787 eps+207.6480035513852 eps^2+538.5838656483602 eps^3+1993.851432772599 eps^4,j[f,1,0,1,0,1,1,0,1,1,0,0,0,-1,0,0]->1.403155195231406+0.4166666666666667/eps^3+0.2470225237976985/eps^2+1.198467755266783/eps-22.46117090266879 eps+3.001412964625979 eps^2-397.5637749053681 eps^3-19.40976385801969 eps^4,j[f,1,0,1,0,1,1,0,1,1,0,0,-1,0,0,0]->-10.43361882619595-0.5833333333333333/eps^3-0.7008851172670050/eps^2-2.435357442980800/eps+14.45879054659236 eps-121.9107067956028 eps^2+328.6383318979877 eps^3-1274.208857894430 eps^4,j[f,1,0,1,0,1,1,0,1,0,1,0,0,0,0,0]->11.43284150193587+0.3333333333333333/eps^3+0.8319214276852067/eps^2+2.734356645675663/eps+8.685639216519395 eps+109.5263929868999 eps^2-50.66377685833457 eps^3+944.2565028779816 eps^4,j[f,1,0,1,0,1,1,0,1,0,1,0,0,0,0,-1]->19.29947819426029+0.8333333333333333/eps^3+1.817169609337449/eps^2+5.440221128765267/eps-13.52366424009531 eps+118.2792519891527 eps^2-632.3524301545238 eps^3+467.8200912499739 eps^4,j[f,1,0,1,0,1,1,0,1,0,1,0,-1,0,0,0]->-34.03694240926961-0.8333333333333333/eps^3-2.554535649461881/eps^2-7.652807971134963/eps-29.34443557102492 eps-309.1288687342691 eps^2+91.10321586196300 eps^3-2534.558781601865 eps^4,j[f,1,0,1,0,1,1,0,0,1,1,0,0,0,0,0]->15.57535943697429+0.1666666666666667/eps^3+1.211392167549234/eps^2+3.940445000481162/eps+41.20303200745621 eps+135.5137082625633 eps^2+334.3544269425901 eps^3+1028.546971007730 eps^4,j[f,1,0,1,0,1,1,0,0,1,1,0,0,0,0,-1]->27.41630691538946+0.4583333333333333/eps^3+2.018828460760392/eps^2+7.554530997550668/eps+74.15652865855131 eps+259.2482421114480 eps^2+631.6653250452997 eps^3+2250.255794243080 eps^4,j[f,1,0,1,0,1,0,1,0,1,1,0,0,0,0,0]->(24.16212459868230+9.40236832318567 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+3.940445000481162/eps+(14.01845350215553+42.35921050615940 I) eps+(107.6920405360352+105.5029785036483 I) eps^2-(148.6389002950642-216.8893246763117 I) eps^3+(757.7574041072375+445.9139272732244 I) eps^4,j[f,1,0,1,0,1,0,1,0,1,1,0,0,0,0,-1]->(59.40902420503060+18.41972368123947 I)+0.5833333333333333/eps^3+3.031539253088984/eps^2+13.68927015507127/eps+(102.64950027803917+84.85419332850338 I) eps+(336.9815160142926+214.5533876931156 I) eps^2+(422.8228814768587+436.5090664487423 I) eps^3+(2616.947501493988+858.312231882623 I) eps^4,j[f,0,1,1,0,1,0,1,1,1,0,0,0,0,0,0]->15.57535943697429+0.1666666666666667/eps^3+1.211392167549234/eps^2+3.940445000481162/eps+41.20303200745621 eps+135.5137082625633 eps^2+334.3544269425901 eps^3+1028.546971007730 eps^4,j[f,0,1,1,0,1,0,1,1,1,0,0,0,0,0,-1]->27.41630691538946+0.4583333333333333/eps^3+2.018828460760392/eps^2+7.554530997550668/eps+74.15652865855131 eps+259.2482421114480 eps^2+631.6653250452997 eps^3+2250.255794243080 eps^4,j[f,0,1,1,0,1,0,1,1,1,0,0,0,0,-1,0]->113.1461865558960+1.166666666666667/eps^3+8.146411839511302/eps^2+28.80376790061402/eps+310.1050947300651 eps+1025.173545996085 eps^2+2555.857106530382 eps^3+8021.767416639117 eps^4,j[f,0,1,1,0,1,0,1,1,1,0,0,0,-1,0,0]->91.50801104812345+0.6666666666666667/eps^3+5.595568670196934/eps^2+23.50471142256286/eps+297.4937465432281 eps+917.5178596397495 eps^2+2691.835648499844 eps^3+7439.507187670939 eps^4,j[f,0,1,1,0,1,0,1,1,0,1,0,0,0,0,0]->11.43284150193587+0.3333333333333333/eps^3+0.8319214276852067/eps^2+2.734356645675663/eps+8.685639216519395 eps+109.5263929868999 eps^2-50.66377685833457 eps^3+944.2565028779816 eps^4,j[f,0,1,1,0,1,0,1,1,0,1,0,0,0,0,-1]->19.29947819426029+0.8333333333333333/eps^3+1.817169609337449/eps^2+5.440221128765267/eps-13.52366424009531 eps+118.2792519891527 eps^2-632.3524301545238 eps^3+467.8200912499739 eps^4,j[f,0,1,1,0,1,0,1,1,0,1,0,0,0,-1,0]->53.68136044315639+1.083333333333333/eps^3+3.822427660039138/eps^2+13.39441473578464/eps+93.15456631590724 eps+493.7509148959437 eps^2+436.9780083376808 eps^3+3938.276660472829 eps^4,j[f,0,1,1,0,1,0,1,1,0,1,0,-1,0,0,0]->-4.393211818968943-0.3586012530844688/eps^2-0.5243085780006352/eps-4.618651342564131 eps-32.81949539578059 eps^2-18.00721702944724 eps^3-211.0253426520502 eps^4,j[f,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0]->4.051506056823215+0.1666666666666667/eps^3+0.2871959268026398/eps^2+0.7956610541202778/eps-3.316687476642470 eps+43.01336530621001 eps^2-91.87769098606440 eps^3+418.4048698057004 eps^4,j[f,0,1,1,0,1,0,1,0,1,1,0,0,0,0,-1]->19.26557357327832+0.4583333333333333/eps^3+1.236030966929330/eps^2+6.323001764430846/eps+60.75461746379787 eps+207.6480035513852 eps^2+538.5838656483602 eps^3+1993.851432772599 eps^4,j[f,0,0,0,1,1,0,1,1,1,1,0,0,0,0,0]->-11.71380061056993-3.598955372471780/eps-76.80088672738921 eps-295.4633810381235 eps^2-1372.270261314320 eps^3-5544.667769927693 eps^4,j[f,0,0,0,1,1,0,1,1,1,1,0,0,0,-1,0]->-36.38394647781262+1.000000000000000/eps^3+1.419960523802214/eps^2-8.561797467811617/eps-251.6871633421925 eps-911.1466617704482 eps^2-4014.459761935551 eps^3-14940.50609153451 eps^4,j[f,0,0,0,1,1,0,1,1,1,1,0,0,-1,0,0]->-60.90447991322048+0.5000000000000000/eps^3+2.134176502647701/eps^2-10.38400977137996/eps-472.1235448854897 eps-2250.978167805267 eps^2-11008.35184619363 eps^3-48314.40945131109 eps^4,j[f,1,0,1,0,1,0,1,1,1,0,0,0,0,0,0]->(24.16212459868230+9.40236832318567 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+3.940445000481162/eps+(14.01845350215553+42.35921050615940 I) eps+(107.6920405360352+105.5029785036483 I) eps^2-(148.6389002950642-216.8893246763117 I) eps^3+(757.7574041072375+445.9139272732244 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,0,0,0,0,0,-1]->(59.40902420503060+18.41972368123947 I)+0.5833333333333333/eps^3+3.031539253088984/eps^2+13.68927015507127/eps+(102.64950027803917+84.85419332850338 I) eps+(336.9815160142926+214.5533876931156 I) eps^2+(422.8228814768587+436.5090664487423 I) eps^3+(2616.947501493988+858.312231882623 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,0,0,0,-1,0,0]->(92.44496412663606+25.75848582339540 I)+0.6666666666666667/eps^3+4.678902003530268/eps^2+16.80038783437541/eps+(128.5390200026172+135.4198680034532 I) eps+(544.7616715227080+412.2737932678918 I) eps^2+(81.4283625365824+1038.4229517535707 I) eps^3+(3059.601444199826+2478.675246350903 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,0,0,-1,0,0,0]->(-82.25785397936668-28.79875342136668 I)-0.5833333333333333/eps^3-4.114872586422317/eps^2-13.44551337602214/eps-(65.6947520193671+137.1691320303964 I) eps-(414.2517210079791+367.9569687250238 I) eps^2+(354.2970627838699-817.2007099226192 I) eps^3-(2761.266296149568+1777.945004684793 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,0,0,0,0,-1,-1]->(183.5855694392281+31.9400844203211 I)+2.500000000000000/eps^3+10.74804300706566/eps^2+52.67598528072845/eps+(468.3966378716060+147.2593630313987 I) eps+(1269.0349313621443+371.9308842691676 I) eps^2+(2896.546233735029+753.452394128968 I) eps^3+(9029.693326560633+1471.496134292369 I) eps^4,j[f,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0]->(37.19488986002572+14.85591199876230 I)+0.3333333333333333/eps^3+1.756117668431800/eps^2+7.615057598158295/eps+(41.60811045990936+69.93946229441395 I) eps+(162.0575888383864+184.5259667842506 I) eps^2-(92.6356042680976-401.8906976755691 I) eps^3+(998.2074360251987+858.6521569102219 I) eps^4,j[f,1,0,1,0,1,0,1,1,0,1,0,0,0,0,-1]->(153.1643779620277+44.9328257818787 I)+1.333333333333333/eps^3+7.357804007060535/eps^2+32.71634806106498/eps+(275.1053567132723+245.8573761150340 I) eps+(868.2934042503953+778.2678993293585 I) eps^2+(479.530932198220+2016.774727416781 I) eps^3+(4065.780277492325+4886.229839697061 I) eps^4,j[f,1,0,1,0,1,0,1,1,0,1,0,-1,0,0,0]->(-117.40704961040679-44.93282578187874 I)-0.8333333333333333/eps^3-5.223627504412835/eps^2-23.84460483314190/eps-(171.1642427461517+223.3909632240946 I) eps-(555.8794323072063+632.8727983809021 I) eps^2-(87.321778791812+1482.245676803646 I) eps^3-(3064.987810918055+3343.313425375535 I) eps^4,j[f,1,0,1,0,1,0,1,1,0,1,0,0,0,-1,-1]->(148.3521148015608+53.5137961967269 I)+1.500000000000000/eps^3+7.800677656091250/eps^2+32.05678496586434/eps+(169.6214181194748+257.3874628917941 I) eps+(596.8156706967665+682.5011776505161 I) eps^2-(581.964028236910-1443.433445408149 I) eps^3+(2805.831696427171+2891.192503128266 I) eps^4,j[f,0,0,1,1,1,0,1,1,0,1,0,0,0,0,0]->17.10543380313016+0.1666666666666667/eps^3+1.211392167549234/eps^2+6.935871780259132/eps+98.33006862651625 eps+179.2514630485695 eps^2+1071.181352639627 eps^3+1740.424887866617 eps^4,j[f,0,0,1,1,1,0,1,1,0,1,0,0,0,0,-1]->54.87085645357745+0.4583333333333333/eps^3+3.685495127427059/eps^2+17.27775224247499/eps+233.8497204345539 eps+574.3038130986179 eps^2+2452.483925088597 eps^3+5443.875142521390 eps^4,j[f,0,0,1,1,1,0,1,1,0,1,0,0,0,-1,0]->176.6994671541935+1.375000000000000/eps^3+9.889818715614510/eps^2+54.60880691985690/eps+786.6618649879995 eps+2078.595521430880 eps^2+8615.529131308877 eps^3+21146.86869061739 eps^4,j[f,0,0,1,1,1,0,1,1,0,1,0,0,-1,0,0]->97.45059457176549+0.9166666666666667/eps^3+5.620990254854118/eps^2+31.45086893357267/eps+451.4208392648067 eps+1143.904012832536 eps^2+4975.431087300541 eps^3+11658.04210726790 eps^4,j[f,0,0,1,1,1,0,1,1,0,1,0,-1,0,0,0]->1.677827996938901+0.2500000000000000/eps^3+0.1087549179905170/eps^2-2.479049765074054/eps-65.20749906037114 eps+16.27327688649464 eps^2-826.7146921009683 eps^3+134.8999054340814 eps^4,j[f,0,0,1,1,1,0,1,1,0,1,-1,0,0,0,0]->-60.14377599856522-0.6666666666666667/eps^3-4.762235336863601/eps^2-26.63402625022195/eps-359.3204250376362 eps-561.7311870896002 eps^2-3771.384166780798 eps^3-5004.238167458084 eps^4,j[f,0,0,1,1,1,0,1,1,0,1,0,0,0,-1,-1]->326.2565305613061+2.691358024691358/eps^3+19.98766611301725/eps^2+93.16660099215780/eps+1219.916889236552 eps+3476.784773848721 eps^2+12283.38906229575 eps^3+32450.59770514468 eps^4,j[f,1,1,1,0,1,1,1,0,1,0,0,0,0,0,0]->(-2.134697970141897+0.346935640819299 I)-(0.6068166226095463+1.1832061850826290 I)/eps^2+(6.041709549096642-1.468286209651081 I)/eps+(45.49632528208679-1.65003483392046 I) eps-(40.78611011017896+14.87744191866001 I) eps^2+(466.2136849203259-49.6110038385667 I) eps^3-(264.2606264101003+144.6134072530608 I) eps^4,j[f,1,1,1,0,1,1,1,0,1,0,0,0,0,0,-1]->(9.788139695269835+2.112217480250401 I)-0.6666666666666667/eps^3-(0.627629688930712+2.832639271865303 I)/eps^2+(4.287928411396382-3.889994601460722 I)/eps-(1.316712925325959-7.116177435351605 I) eps+(15.55474982470776+3.50263979508804 I) eps^2-(45.42368427327371+2.84961579697660 I) eps^3+(160.9992844194451-4.2507767573776 I) eps^4,j[f,1,1,1,0,1,1,0,1,1,0,0,0,0,0,0]->-2.440840443496087+1.700172671538930/eps+29.65944694433988 eps-36.23485919764272 eps^2+359.3486491158980 eps^3-345.9801091776321 eps^4,j[f,1,1,1,0,1,1,0,1,1,0,0,0,0,0,-1]->-1.556897651397377-0.1666666666666667/eps^3+0.1467833247277972/eps^2-0.4530735346298898/eps+7.300518270433940 eps-39.01249330812366 eps^2+131.1418789997483 eps^3-478.8056278315731 eps^4,j[f,1,1,1,0,1,1,0,1,1,0,0,0,0,-1,0]->3.766729325378066-0.3333333333333333/eps^3+0.5262540645918240/eps^2-2.664882286364942/eps-14.54184787091321 eps+18.11344596616339 eps^2-67.26242928003085 eps^3+78.13614397867802 eps^4,j[f,1,1,1,0,1,0,1,1,0,1,0,0,0,0,0]->(-0.042649841279987+6.349447221161797 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(0.1677185466478362+1.0461055079050134 I)/eps^2+(4.106160030381655+0.682760037175648 I)/eps-(7.612579519697866-7.056046455199757 I) eps-(4.651306517756590+2.327658026923455 I) eps^2-(63.27214855433699+16.34237609275117 I) eps^3+(185.2540694405444-33.4207075571332 I) eps^4,j[f,1,1,1,0,1,0,1,1,0,1,0,0,0,0,-1]->(23.36871513505824+12.83182942785891 I)-0.3750000000000000/eps^4-0.7275782728125242/eps^3-(2.845968965808581+5.230527539525067 I)/eps^2+(13.91947795079463-6.07557846575079 I)/eps+(11.63287063680157+44.85717039102478 I) eps+(105.05991879321790+86.64907616607859 I) eps^2-(253.1096814390323-177.7456741380106 I) eps^3+(1254.8039444728457+406.7829708441983 I) eps^4,j[f,1,1,1,0,1,0,1,1,0,1,0,-1,0,0,0]->(0.962144560962666-6.123139921332465 I)+0.2500000000000000/eps^4+0.7489410707639050/eps^3+(2.525304880103542+4.031523714855286 I)/eps^2-(7.851849432694692-3.601651399563114 I)/eps+(12.682063016536604-4.795637480220183 I) eps+(29.72960430359717+23.06054600892881 I) eps^2+(107.77652696462820+71.31503771028015 I) eps^3-(195.3336236376830-147.8748625505696 I) eps^4,j[f,1,1,1,0,1,0,1,1,0,1,-1,0,0,0,0]->(9.73971417546205-41.38061934938660 I)-0.9166666666666667/eps^3-3.211980166880912/eps^2-(14.32427639486961+13.74822976373299 I)/eps+(46.80240756421491-52.31130948694499 I) eps+(99.12732258234161-34.33412799646668 I) eps^2+(236.7423532489784-16.0075584517226 I) eps^3-(49.94445784378319+21.65678376818992 I) eps^4,j[f,1,1,1,0,1,0,1,0,1,1,0,0,0,0,0]->(-12.036801524510800-3.177505074693414 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(1.063795918551570+1.046105507905013 I)/eps^2+(2.069599843174321-1.327661786506941 I)/eps-(21.69109879077388+25.33226243318450 I) eps-(161.7205622807034+120.6958425082450 I) eps^2-(387.7561687460113+482.7301326407327 I) eps^3-(2125.425810012468+1901.415509838641 I) eps^4,j[f,1,1,1,0,1,0,1,0,1,1,0,0,0,0,-1]->(4.881049077014197+6.463666026351560 I)-0.1562500000000000/eps^4-0.3535048358941073/eps^3-(1.274925073209330+2.615263769762533 I)/eps^2+(6.691997175410609-2.190036243190178 I)/eps-(3.673182710273438-12.708041531176484 I) eps+(5.822135879077954+7.355386372962886 I) eps^2-(100.41983591966349+1.63020554576399 I) eps^3+(324.3708597985035-3.5831853025258 I) eps^4,j[f,1,0,1,1,1,1,0,1,0,1,0,0,0,0,0]->-9.199275281622350-16.78127331934507 eps-234.8851292702683 eps^2-607.4669357726408 eps^3-4477.542844672134 eps^4,j[f,1,0,1,1,1,1,0,1,0,1,0,0,0,0,-1]->11.89852348680752+0.3333333333333333/eps^3+1.498588094351873/eps^2+9.038399534106186/eps+117.8011359010811 eps+53.05510624277587 eps^2+1227.401294874168 eps^3+100.0452060714557 eps^4,j[f,1,0,1,1,1,0,1,0,1,1,0,0,0,0,0]->(-12.161701387275843-7.202381819455447 I)-3.598955372471780/eps-(73.04405614770723+47.38966467810585 I) eps-(162.9938224139224+205.3286632890139 I) eps^2-(963.9098557033771+817.5968779842455 I) eps^3-(2726.859703416868+3248.031107530479 I) eps^4,j[f,1,0,1,1,1,0,1,0,1,1,0,0,0,0,-1]->(-23.92657224943796-12.88191772893533 I)+0.3333333333333333/eps^3-0.09227481306138702/eps^2-1.160846015957406/eps-(57.31156695415897+80.18699877962555 I) eps-(214.3300872774532+308.2985026142106 I) eps^2-(483.7652182595610+1022.2195161757091 I) eps^3-(1903.146034494865+3247.495429409352 I) eps^4,j[f,1,0,1,1,1,0,1,0,1,1,0,0,0,-1,0]->(-5.734345696603006-6.780596607563442 I)+0.3333333333333333/eps^3-0.09227481306138702/eps^2-1.129840864917662/eps-(25.90667950566969+32.81090326604468 I) eps+(52.90048719374092-88.31977720290243 I) eps^2-(167.4882225126807+192.6841387948090 I) eps^3+(785.2111257491199-405.6562041352962 I) eps^4,j[f,1,0,1,1,1,0,1,0,1,1,0,-1,0,0,0]->(49.65642113202371+23.19955988330091 I)+0.5000000000000000/eps^3+0.7857840211545132/eps^2+17.19544951747323/eps+(247.9175510090286+148.4214528766151 I) eps+(421.2648290584317+584.7925811981993 I) eps^2+(2045.790624929029+1972.302193619941 I) eps^3+(3266.980407411011+6330.920983355690 I) eps^4,j[f,1,0,1,1,1,0,0,1,1,1,0,0,0,0,0]->-8.717107787586878-3.598955372471780/eps-84.01933368554818 eps-267.9827273802130 eps^2-1611.703588811454 eps^3-5900.102879961500 eps^4,j[f,1,0,1,1,1,0,0,1,1,1,0,0,0,-1,0]->-11.14159771851223+0.3333333333333333/eps^3-0.09227481306138702/eps^2-3.198885773095539/eps-88.58319166995949 eps-268.5366560699935 eps^2-1532.329697281040 eps^3-5160.133069504118 eps^4,j[f,1,0,1,1,0,1,0,1,1,1,0,0,0,0,0]->-8.660473931335359-3.598955372471780/eps-67.32433536335740 eps-231.7199615255419 eps^2-1131.153188673782 eps^3-4416.416115726647 eps^4,j[f,1,0,1,1,0,1,0,1,1,1,0,0,0,0,-1]->-28.87634617634788+0.5000000000000000/eps^3-0.1384122195920805/eps^2-6.001051814874709/eps-178.0235814751577 eps-728.0278881147281 eps^2-3347.340587561829 eps^3-13677.53969329105 eps^4,j[f,1,0,1,1,0,0,1,1,1,1,0,0,0,0,0]->-15.31275598304171-3.598955372471780/eps-95.71259808290271 eps-410.0876904765397 eps^2-1896.982261229276 eps^3-7966.362031071925 eps^4,j[f,1,0,1,1,0,0,1,1,1,1,0,0,0,0,-1]->-85.47788893149747+0.5000000000000000/eps^3+0.7857840211545132/eps^2-11.16417800504058/eps-548.1126271666149 eps-2709.655885155321 eps^2-12755.84604957417 eps^3-55977.41978417047 eps^4,j[f,1,0,1,0,1,1,1,1,1,0,0,0,0,0,0]->(-12.036801524510800-3.177505074693414 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(1.063795918551570+1.046105507905013 I)/eps^2+(2.069599843174321-1.327661786506941 I)/eps-(21.69109879077388+25.33226243318450 I) eps-(161.7205622807034+120.6958425082450 I) eps^2-(387.7561687460113+482.7301326407327 I) eps^3-(2125.425810012468+1901.415509838641 I) eps^4,j[f,1,0,1,0,1,1,1,1,1,0,0,0,0,0,-1]->(4.881049077014197+6.463666026351560 I)-0.1562500000000000/eps^4-0.3535048358941073/eps^3-(1.274925073209330+2.615263769762533 I)/eps^2+(6.691997175410609-2.190036243190178 I)/eps-(3.673182710273438-12.708041531176484 I) eps+(5.822135879077954+7.355386372962886 I) eps^2-(100.41983591966349+1.63020554576399 I) eps^3+(324.3708597985035-3.5831853025258 I) eps^4,j[f,1,0,1,0,1,1,1,1,1,0,0,0,-1,0,0]->(-82.66106468388892-56.45999658886602 I)-0.3750000000000000/eps^4-0.5609116061458576/eps^3-(8.139805816721714+5.230527539525067 I)/eps^2-(2.66504848975020+17.15102288325429 I)/eps-(218.7104424386445+250.6360155161054 I) eps-(1327.165365924963+1094.931705466833 I) eps^2-(4210.745668475607+4540.324858763115 I) eps^3-(19952.63002409429+18446.60904397393 I) eps^4,j[f,1,0,1,0,1,1,1,1,0,1,0,0,0,0,0]->(-0.042649841279987+6.349447221161797 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(0.1677185466478362+1.0461055079050134 I)/eps^2+(4.106160030381655+0.682760037175648 I)/eps-(7.612579519697866-7.056046455199757 I) eps-(4.651306517756590+2.327658026923455 I) eps^2-(63.27214855433699+16.34237609275117 I) eps^3+(185.2540694405444-33.4207075571332 I) eps^4,j[f,1,0,1,0,1,1,1,1,0,1,0,0,0,0,-1]->(23.36871513505824+12.83182942785891 I)-0.3750000000000000/eps^4-0.7275782728125242/eps^3-(2.845968965808581+5.230527539525067 I)/eps^2+(13.91947795079463-6.07557846575079 I)/eps+(11.63287063680157+44.85717039102478 I) eps+(105.05991879321790+86.64907616607859 I) eps^2-(253.1096814390323-177.7456741380106 I) eps^3+(1254.8039444728457+406.7829708441983 I) eps^4,j[f,1,0,1,0,1,1,1,1,0,1,0,-1,0,0,0]->(-12.66797835172725-30.08376322836969 I)+0.2187500000000000/eps^4+0.1865734369184169/eps^3+(0.135855981278713+3.814267594432315 I)/eps^2-(17.01449666749419+2.33407501022452 I)/eps+(9.03773692996066-60.20153297244242 I) eps-(1.49403299471272+83.45981953763495 I) eps^2+(218.4708075371068-138.3855939477664 I) eps^3-(580.4441490016166+291.8828526403214 I) eps^4,j[f,1,0,1,0,1,1,1,0,1,1,0,0,0,0,0]->(-10.701497325546538+6.599925760354225 I)+(2.593838644908399+2.404001439601481 I)/eps+(10.380045589004666+7.451830972235058 I) eps-(109.50998535599299-5.41462204259891 I) eps^2+(206.4458481988794+8.4983023847953 I) eps^3-(930.4606632920954-23.5903236603830 I) eps^4,j[f,1,0,1,0,1,1,1,0,1,1,0,0,0,0,-1]->(-7.09296417777681+21.00347454142867 I)-0.1666666666666667/eps^3+1.070979565474391/eps^2+(2.979604427171772+6.360004175765718 I)/eps-(29.17280161047948-35.08526637578567 I) eps-(96.75394329312815-49.80704369149591 I) eps^2-(91.53373104011292-86.86175082308372 I) eps^3-(556.2816282987374-176.5491654019577 I) eps^4,j[f,1,0,1,0,1,1,1,0,1,1,0,0,0,-1,0]->(-11.41887676087580+9.93899463547842 I)-0.3333333333333333/eps^3+0.5262540645918240/eps^2+(1.661252003416397+3.814216890293562 I)/eps+(2.456129438537788+8.971631468898602 I) eps-(124.43550552735137-0.04719534271489 I) eps^2+(252.7984537637605-6.6446991695140 I) eps^3-(1089.4481280073754+5.7344835880346 I) eps^4,j[f,1,0,1,0,1,1,1,0,1,1,0,0,-1,0,0]->(-27.99452771025527+11.48684325154706 I)-0.1666666666666667/eps^3-0.8780588342159002/eps^2+(4.293720638381419+4.089308572342588 I)/eps+(31.04694424614281+14.20154040613417 I) eps-(276.9762433526953-13.9700582133481 I) eps^2+(539.8818940309008+25.4042055329520 I) eps^3-(2378.658790730399-61.995404702186 I) eps^4,j[f,0,1,1,1,1,0,1,1,0,1,0,0,0,0,0]->-9.199275281622350-16.78127331934507 eps-234.8851292702683 eps^2-607.4669357726408 eps^3-4477.542844672134 eps^4,j[f,0,1,1,1,1,0,1,1,0,1,0,0,0,0,-1]->11.89852348680752+0.3333333333333333/eps^3+1.498588094351873/eps^2+9.038399534106186/eps+117.8011359010811 eps+53.05510624277587 eps^2+1227.401294874168 eps^3+100.0452060714557 eps^4,j[f,0,1,1,1,1,0,1,1,0,1,0,0,0,-1,0]->-28.68102284264407+0.6666666666666667/eps^3+1.663842855370413/eps^2+10.10891332441144/eps-44.92919147298498 eps-1287.473057400290 eps^2-4216.135112543930 eps^3-29883.80422531703 eps^4,j[f,0,1,1,0,1,1,1,0,1,1,0,0,0,0,0]->-2.440840443496087+1.700172671538930/eps+29.65944694433988 eps-36.23485919764272 eps^2+359.3486491158980 eps^3-345.9801091776321 eps^4,j[f,0,1,1,0,1,1,1,0,1,1,0,0,0,0,-1]->-1.556897651397377-0.1666666666666667/eps^3+0.1467833247277972/eps^2-0.4530735346298898/eps+7.300518270433940 eps-39.01249330812366 eps^2+131.1418789997483 eps^3-478.8056278315731 eps^4,j[f,0,1,1,0,1,1,0,1,1,1,0,0,0,0,0]->-2.548690414501492+11.52281378623546 eps-53.31624661110214 eps^2+192.7997099497426 eps^3-673.5078253920391 eps^4,j[f,0,1,1,0,1,1,0,1,1,1,0,0,0,0,-1]->-3.123947390677092+0.3333333333333333/eps^3+0.5743918536052796/eps^2+0.9246554415738889/eps+28.58680870282564 eps-121.0494767717968 eps^2+474.4138859925599 eps^3-1654.083675264571 eps^4,j[f,0,1,1,0,1,1,0,1,1,1,0,0,0,-1,0]->-5.373364514935942+0.6666666666666667/eps^3-0.1845496261227740/eps^2+2.379415526530238/eps+26.51579671457354 eps-99.14009920694575 eps^2+364.1017636724425 eps^3-1238.077525327819 eps^4,j[f,0,1,0,1,1,0,1,1,1,1,0,0,0,0,0]->-8.660473931335359-3.598955372471780/eps-67.32433536335740 eps-231.7199615255419 eps^2-1131.153188673782 eps^3-4416.416115726647 eps^4,j[f,0,1,0,1,1,0,1,1,1,1,0,0,0,0,-1]->-28.87634617634788+0.5000000000000000/eps^3-0.1384122195920805/eps^2-6.001051814874709/eps-178.0235814751577 eps-728.0278881147281 eps^2-3347.340587561829 eps^3-13677.53969329105 eps^4,j[f,0,1,0,1,1,0,1,1,1,1,0,0,0,-1,0]->-42.02286477306350+1.000000000000000/eps^3+0.5715680423090264/eps^2-15.06728604774099/eps-319.3659861887905 eps-1023.122636714561 eps^2-4789.435733157794 eps^3-17311.95828354485 eps^4,j[f,1,1,1,0,1,0,1,1,1,0,0,0,0,0,0]->(-10.701497325546538+6.599925760354225 I)+(2.593838644908399+2.404001439601481 I)/eps+(10.380045589004666+7.451830972235058 I) eps-(109.50998535599299-5.41462204259891 I) eps^2+(206.4458481988794+8.4983023847953 I) eps^3-(930.4606632920954-23.5903236603830 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,0,0,0,0,0,-1]->(-7.09296417777681+21.00347454142867 I)-0.1666666666666667/eps^3+1.070979565474391/eps^2+(2.979604427171772+6.360004175765718 I)/eps-(29.17280161047948-35.08526637578567 I) eps-(96.75394329312815-49.80704369149591 I) eps^2-(91.53373104011292-86.86175082308372 I) eps^3-(556.2816282987374-176.5491654019577 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,0,0,0,0,-1,0]->(-6.722668127068698+7.832564230081701 I)-0.3333333333333333/eps^3+0.5262540645918240/eps^2+(2.847202326787356+3.366166879809515 I)/eps+(28.87569296579766+3.74820854335394 I) eps-(49.40332979493123+9.95971210450457 I) eps^2+(514.4974645720487-25.1200498671344 I) eps^3-(399.2241013919063+41.6589003114109 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,0,0,0,-1,0,0]->(-30.34263202715882+12.54005845424542 I)-0.1666666666666667/eps^3-0.8780588342159002/eps^2+(3.700745476695940+4.313333577584612 I)/eps+(17.83716248251288+16.81325186890650 I) eps-(314.4923312189054-18.9735119369579 I) eps^2+(409.0323886267567+34.6418808817622 I) eps^3-(2723.770804038134-79.957613063874 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,0,0,-1,0,0,0]->(23.32383587801708-10.52568544817879 I)-(2.067613643891883+5.085186320458223 I)/eps+(19.24714765131703+2.27361828389818 I) eps+(169.7152142156875+42.5585952014947 I) eps^2-(131.8974925907033-114.1656700615808 I) eps^3+(1106.9298855610664+255.9662029535179 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,0,-1,0,0,0,0]->(57.25649230260946-32.97231349827376 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2-(10.75058748131747+9.77648475761295 I)/eps-(42.08730048620423+58.61908197769154 I) eps+(671.0644436884175-95.8249016820785 I) eps^2-(772.1599694765400+196.2510913377432 I) eps^3+(5924.005624970841-449.007077360945 I) eps^4,j[f,1,1,1,0,1,-1,1,1,1,0,0,0,0,0,0]->(19.07136239364711-9.11339012794023 I)-0.3333333333333333/eps^3-0.1404126020748427/eps^2-(7.298390185296069+3.924405316075722 I)/eps-(43.32051947877497+5.92363869097968 I) eps+(188.0108873649834+2.9333782774178 I) eps^2-(552.8182074165519-3.0205034209697 I) eps^3+(1703.589690777004-13.277529136823 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,0,0,0,0,-1,-1]->(-21.10492502012414+20.39968746120967 I)-1.666666666666667/eps^3-0.02918580397162235/eps^2-(13.23333412400847-7.52977894151858 I)/eps-(148.3869516529342-20.8109320963294 I) eps-(96.40229167192860-6.79275281988126 I) eps^2-(716.5211986321169+0.8984162486723 I) eps^3+(199.2554003057191+12.2423995008834 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,0,0,0,0,0,0]->(-12.161701387275843-7.202381819455447 I)-3.598955372471780/eps-(73.04405614770723+47.38966467810585 I) eps-(162.9938224139224+205.3286632890139 I) eps^2-(963.9098557033771+817.5968779842455 I) eps^3-(2726.859703416868+3248.031107530479 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,0,0,0,0,0,-1]->(-23.92657224943796-12.88191772893533 I)+0.3333333333333333/eps^3-0.09227481306138702/eps^2-1.160846015957406/eps-(57.31156695415897+80.18699877962555 I) eps-(214.3300872774532+308.2985026142106 I) eps^2-(483.7652182595610+1022.2195161757091 I) eps^3-(1903.146034494865+3247.495429409352 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,0,0,0,-1,0,0]->(-48.61696096581508-26.31959075274691 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2-12.44210653179208/eps-(418.4268645541894+217.7959006966722 I) eps-(1301.001334212495+1180.751908919766 I) eps^2-(7417.779316275216+5574.487882183183 I) eps^3-(25536.49720422974+24809.88531910773 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,0,0,-1,0,0,0]->(54.61285812606658+28.12112555127939 I)+15.79142499999533/eps+(352.9146211007654+200.7162471409267 I) eps+(857.9171939015499+934.2427450251720 I) eps^2+(4857.009598980816+3893.702933723954 I) eps^3+(14138.75107157124+15835.13732946190 I) eps^4,j[f,1,0,1,1,1,-1,1,1,1,0,0,0,0,0,0]->(5.500132828013909+6.838092748615919 I)+0.3333333333333333/eps^3+0.2410585202719463/eps^2+6.958932874352727/eps+(57.04085772882103+30.40666582352339 I) eps-(67.23272154160110-73.69855447342643 I) eps^2+(356.6258506657916+144.7524859448346 I) eps^3-(897.2881436157520-281.8440518102105 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,0,0,0,0,-1,-1]->(8.29886703352533-22.18905436752247 I)+2.000000000000000/eps^3+3.577541096955928/eps^2+20.27335664214915/eps+(97.2168799358027-139.9079197527148 I) eps+(6.4849080074110-546.4072952367261 I) eps^2+(482.349216160512-1839.153148838895 I) eps^3-(1202.387189686503+5914.948161507813 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,0,0,0,-1,0,-1]->(-56.82334100108899-32.80677657695774 I)+0.9583333333333333/eps^3+0.7239583460929264/eps^2-3.586047831073704/eps-(207.6498934636571+222.6099821631149 I) eps-(613.4405906428199+926.9841348712711 I) eps^2-(1929.879901294856+3248.923789864796 I) eps^3-(5182.197782578886+10638.516767516392 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,0,0,0,0]->(-14.03658626020261-10.36240250040340 I)+(2.46492274593251-66.85430486704487 I) eps-(77.0390477344935+272.7328520967034 I) eps^2+(346.3232091268580-976.4819156523926 I) eps^3-(139.685409240207+3371.109037562389 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,0,0,0,-1]->(11.91902691589640-32.07516026462552 I)+0.3333333333333333/eps^3+2.422784335098467/eps^2+13.20507689385160/eps+(176.3542044613217-242.3305289700355 I) eps+(413.7178112231842-1161.3143472314379 I) eps^2+(3159.110662069858-4750.541014764410 I) eps^3+(7985.59913161655-18114.07916336254 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,0,0,-1,0]->(35.89237069492168-15.41624039996270 I)+0.6666666666666667/eps^3+3.512235336863601/eps^2+17.30789915514629/eps+(225.9699838156167-94.8092560640755 I) eps+(516.1941237157758-362.2857410899842 I) eps^2+(2765.575193168093-1203.519226133261 I) eps^3+(5714.042111663508-3849.405966010806 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,0,-1,0,0]->(7.09871157909806-16.03758013231276 I)+0.3333333333333333/eps^3+1.756117668431800/eps^2+7.615057598158295/eps+(108.1828920755033-97.4195641527236 I) eps+(224.3727466036894-364.5958804340753 I) eps^2+(1632.693958615506-1181.347876858206 I) eps^3+(2995.608841315421-3692.164200184439 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,-1,0,0,0]->(107.77219733830065+46.27211242270452 I)+0.5000000000000000/eps^3+2.634176502647701/eps^2+12.12814504331896/eps+(210.6117961231805+341.1578637749074 I) eps+(995.223568286384+1585.402776624556 I) eps^2+(824.732894467942+6283.555310028889 I) eps^3+(6008.18388640522+23280.60095861965 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,-1,0,0,0,0]->(65.10265123969911+26.45842045025441 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+6.935871780259132/eps+(89.8509403710977+160.0261584484038 I) eps+(548.4740936321716+592.8038971241520 I) eps^2+(221.787274652087+1898.025271961262 I) eps^3+(4520.859985557925+5879.673059909574 I) eps^4,j[f,1,0,1,1,1,0,1,1,-1,1,0,0,0,0,0]->(62.30113646015745+28.47672061311810 I)+0.3333333333333333/eps^3+1.756117668431800/eps^2+7.615057598158295/eps+(94.1512670033288+187.7823178700795 I) eps+(470.5133407353299+794.1588435373736 I) eps^2+(114.077161723458+2955.935408883505 I) eps^3+(2653.736300326425+10543.775743311117 I) eps^4,j[f,1,0,1,1,1,-1,1,1,0,1,0,0,0,0,0]->(39.17385964470072+13.63662375687860 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+6.935871780259132/eps+(75.59268509903283+73.95754103521038 I) eps+(312.7199377359172+246.3286550873843 I) eps^2+(445.8777582020322+731.3857668067877 I) eps^3+(2782.517218631139+2175.767986156528 I) eps^4,j[f,1,-1,1,1,1,0,1,1,0,1,0,0,0,0,0]->(39.17385964470072+13.63662375687860 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+6.935871780259132/eps+(75.59268509903283+73.95754103521038 I) eps+(312.7199377359172+246.3286550873843 I) eps^2+(445.8777582020322+731.3857668067877 I) eps^3+(2782.517218631139+2175.767986156528 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,0,0,-1,-1]->(303.1374455047894-38.2951586288797 I)+2.708333333333333/eps^3+17.99762272267505/eps^2+90.57006660113639/eps+(1298.9530188078667-260.2119304027506 I) eps+(4038.928362812295-1101.931332704031 I) eps^2+(15486.23677098566-3975.42591751398 I) eps^3+(44303.90445438472-13447.09573974849 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,0,-1,0,-1]->(203.9210848861910-36.3889873180291 I)+2.083333333333333/eps^3+12.68406876103209/eps^2+64.02851190955552/eps+(951.8644639205934-232.8929013038796 I) eps+(2954.601804513515-914.836791483391 I) eps^2+(11948.007314075238-3064.526684222059 I) eps^3+(33537.94929077909-9749.80431227397 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,0,-1,-1,0]->(77.39817906709556-25.39655989030116 I)+1.250000000000000/eps^3+6.543774589952585/eps^2+36.97958348822617/eps+(512.0476642307008-155.1868340508927 I) eps+(1112.1758556753395-585.8873165520063 I) eps^2+(6226.669738035217-1913.839847965067 I) eps^3+(12395.852637314844-6011.746650854031 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,-1,0,0,-1]->(212.6340150169424+183.7682663130937 I)+0.5000000000000000/eps^3+1.134176502647701/eps^2-3.591069674446581/eps+(271.429958549373+1581.862051389772 I) eps+(1725.061706731726+8456.648306461996 I) eps^2-(3672.39460137167-37367.58847078180 I) eps^3-(8786.2667631039-149941.7620676289 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,-1,0,-1,0]->(-46.66308912558233+50.73983987575700 I)-0.8333333333333333/eps^3-5.390294171079501/eps^2-32.60538885355036/eps-(477.2548068735599-336.4012506167153 I) eps-(1067.013075917559-1387.082495727436 I) eps^2-(6920.572846503099-4886.153668851801 I) eps^3-(14722.70109656271-16217.69127305488 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,0,-1,-1,0,0]->(40.22551193504107+68.73252381194918 I)-0.7500000000000000/eps^3-4.159598087304884/eps^2-11.72610539584754/eps-(90.5946526292947-452.1262885477558 I) eps+(37.506144437160+1816.723980411255 I) eps^2-(2834.914824934082-6171.784741555306 I) eps^3-(2998.70036337757-19773.66963938777 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,-1,0,0,0,-1]->(54.22691264140230+55.66152323325370 I)-0.6250000000000000/eps^3-3.063553961642959/eps^2-12.41842847601226/eps-(70.8266345267568-362.6929608916696 I) eps+(489.827958052753+1463.390475039633 I) eps^2-(1648.214734519966-5056.520265223462 I) eps^3+(3875.83574511877+16562.99541402550 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,-1,0,0,-1,0]->(94.90704280049155+65.15773650546401 I)-1.291666666666667/eps^3-3.992455965173227/eps^2-12.19400404752917/eps+(70.3569271452111+436.1948792145740 I) eps+(1167.382196202231+1795.452730317910 I) eps^2+(104.570031224968+6261.051748728188 I) eps^3+(10992.18278386455+20539.21701468748 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,-1,0,-1,0,0]->(123.67253957018931+59.59380145898674 I)-0.08333333333333333/eps^3+0.6026372495587165/eps^2+8.631117723754968/eps+(176.7969661327095+382.8086484309652 I) eps+(1111.703945099878+1506.270107660792 I) eps^2+(333.362423161058+5049.426642188884 I) eps^3+(8718.64163507789+16082.18266865527 I) eps^4,j[f,1,0,1,1,1,0,1,1,0,1,-1,-1,0,0,0]->(-243.4297325251993-84.3512307314624 I)-1.250000000000000/eps^3-6.293774589952585/eps^2-29.46095538708783/eps-(405.2772379965485+543.7193557549232 I) eps-(2222.977438260253+2152.484945657959 I) eps^2-(1768.053410823444+7265.333416281189 I) eps^3-(17954.75567732220+23271.52111181584 I) eps^4,j[f,1,0,1,1,1,0,1,1,-1,1,0,0,0,0,-1]->(141.0264445403424+102.3032026451180 I)+0.8333333333333333/eps^3+2.806960837746168/eps^2+10.08291990991303/eps+(173.3916732002881+801.4771196714661 I) eps+(817.800264545517+3982.506782440139 I) eps^2-(2253.61206755957-16767.15656096308 I) eps^3-(5292.22246423807-65266.82853228175 I) eps^4,j[f,1,0,1,0,1,1,0,1,1,1,0,0,0,0,0]->-5.813605559979668+5.217516876547260 eps-98.41523543738916 eps^2+84.44407269143908 eps^3-1145.637843661982 eps^4,j[f,1,0,1,0,1,1,0,1,1,1,0,0,0,0,-1]->7.197758656785530+0.3333333333333333/eps^3+1.498588094351873/eps^2+4.069439387934773/eps+42.83585277312289 eps-17.19512379717680 eps^2+418.6526118008646 eps^3-656.1075553235799 eps^4,j[f,1,0,1,0,1,1,0,1,1,1,0,0,0,-1,0]->10.97884455038206+0.6666666666666667/eps^3+1.663842855370413/eps^2+5.139953178240022/eps+40.27907426317728 eps+31.42822424192707 eps^2+334.3660856192346 eps^3-171.4418577800878 eps^4,j[f,1,0,1,0,1,1,0,1,1,1,0,0,-1,0,0]->1.568774009187211+0.3333333333333333/eps^3+0.8319214276852067/eps^2+2.734356645675663/eps+27.11294434008728 eps-43.35685763038803 eps^2+283.0676121612348 eps^3-703.2994179841812 eps^4,j[f,1,0,1,0,1,1,0,1,1,1,0,-1,0,0,0]->18.90774541416735+0.5000000000000000/eps^3+0.7857840211545132/eps^2+2.955625846190661/eps-0.8537229987496290 eps+228.5754417474869 eps^2-230.8988949762539 eps^3+2191.021784402101 eps^4,j[f,1,0,1,0,1,1,0,1,1,1,-1,0,0,0,0]->13.58977404186655+0.1666666666666667/eps^3+0.2871959268026398/eps^2+0.7956610541202778/eps-29.90247182105700 eps+195.8035189627294 eps^2-543.6608533315500 eps^3+2138.918978245813 eps^4,j[f,1,0,1,0,1,1,0,1,1,1,0,0,0,-1,-1]->49.37600197250568+2.000000000000000/eps^3+5.839921047604428/eps^2+18.27211711488792/eps+137.1901941558738 eps+281.3311245940558 eps^2+1018.565571483010 eps^3+1327.173356077192 eps^4,j[f,1,0,1,0,1,0,1,1,1,1,0,0,0,0,0]->(-10.450416855582397-6.959488152044775 I)+(16.15338895704898-34.74884562226838 I) eps-(42.38280394947852+97.31834378974011 I) eps^2+(363.9248755691380-221.5942435489715 I) eps^3-(380.6985537305618+483.8240515253317 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,1,0,0,0,0,-1]->(7.64518406959655-17.59013113090270 I)+0.3333333333333333/eps^3+2.422784335098467/eps^2+7.214223334295656/eps+(96.45886633360611-96.28988891124389 I) eps+(190.5226945864374-301.2268203520385 I) eps^2+(1316.838309210466-763.368468039384 I) eps^3+(1565.041058636622-1804.598430481308 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,1,0,0,0,-1,0]->(23.41916478415368-10.52588683807382 I)+0.6666666666666667/eps^3+3.512235336863601/eps^2+11.31704559559035/eps+(130.14982823683617-50.29975046006770 I) eps+(231.4708711934053-131.2362665445188 I) eps^2+(1302.0518144511684-270.8877332133524 I) eps^3+(1215.8718149814549-530.2937555475511 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,1,0,0,-1,0,0]->(5.191093583307952-11.840841569392821 I)+0.3333333333333333/eps^3+1.756117668431800/eps^2+7.615057598158295/eps+(103.16126320497170-60.07097926657072 I) eps+(109.1367210766065-173.1475239626127 I) eps^2+(1193.7621271817330-410.3192885960924 I) eps^3+(547.0649626080431-933.0587720294262 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,1,0,-1,0,0,0]->(59.24441742754777+20.87311127725641 I)+0.5000000000000000/eps^3+2.634176502647701/eps^2+9.132718263540989/eps+(50.72594987674702+108.55666874031312 I) eps+(322.8491101945435+319.6835698250417 I) eps^2-(317.3831293361924-764.6101060341026 I) eps^3+(2053.833225878491+1730.034971483383 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,1,-1,0,0,0,0]->(43.01165844978474+16.62455854699038 I)+0.1666666666666667/eps^3+1.211392167549234/eps^2+3.940445000481162/eps-(8.62216028317093-79.76548822114787 I) eps+(259.8841751886803+209.8808918576047 I) eps^2-(685.8589420568895-441.9481888684871 I) eps^3+(2239.520145887403+898.221729038946 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,1,0,0,0,-1,-1]->(208.2268956102689-22.3329893378960 I)+3.125000000000000/eps^3+17.81776980821480/eps^2+66.10003310828714/eps+(725.1258181083544-111.5129256520378 I) eps+(1956.589167107597-306.745559714327 I) eps^2+(6321.871347002967-666.216883642126 I) eps^3+(13679.472456912718-1350.050834393769 I) eps^4,j[f,1,0,1,0,1,0,1,1,1,1,0,0,-1,-1,0]->(89.34653691235950-18.49172687017469 I)+1.750000000000000/eps^3+10.09461775926695/eps^2+37.47375320130070/eps+(408.9551216829070-92.1701494520051 I) eps+(747.5595214067563-256.5402003535282 I) eps^2+(3718.797112929641-573.219168476855 I) eps^3+(4132.031168599045-1205.273987658460 I) eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,0,0,0,0]->-5.813605559979668+5.217516876547260 eps-98.41523543738916 eps^2+84.44407269143908 eps^3-1145.637843661982 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,0,0,0,-1]->7.197758656785530+0.3333333333333333/eps^3+1.498588094351873/eps^2+4.069439387934773/eps+42.83585277312289 eps-17.19512379717680 eps^2+418.6526118008646 eps^3-656.1075553235799 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,0,0,-1,0]->-13.35581919061128+0.6666666666666667/eps^3+1.663842855370413/eps^2+5.139953178240022/eps+36.19704880773734 eps-394.9912832784670 eps^2+205.7020448826935 eps^3-5358.271233825844 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,0,-1,0,0]->-15.33192192021446+0.3333333333333333/eps^3+0.8319214276852067/eps^2+2.734356645675663/eps-2.894514149253143 eps-386.3202234912576 eps^2-342.7262432554324 eps^3-5218.325699841090 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,-1,0,0,0]->12.66263738448506+0.5000000000000000/eps^3+1.709980261901107/eps^2+4.252017311058357/eps+36.67132345541058 eps+55.19179695005731 eps^2+317.0166211767780 eps^3+76.37741438583203 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,-1,0,0,0,0]->41.31688851825573+0.1666666666666667/eps^3+1.211392167549234/eps^2+3.940445000481162/eps+6.711562002761315 eps+546.5632337946622 eps^2-297.2710106255700 eps^3+5514.564210539289 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,0,0,-1,-1]->60.14530883023925+3.041666666666667/eps^3+9.102640891054169/eps^2+28.47657955211205/eps+214.9439742513789 eps+194.7003556556426 eps^2+1687.812914457368 eps^3-328.4175860084003 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,0,-1,0,-1]->66.63424927344949+1.916666666666667/eps^3+8.243094136665415/eps^2+26.54642878187100/eps+213.1290390673257 eps+254.7652369844969 eps^2+1365.384195931782 eps^3-492.4071895276762 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,0,-1,-1,0]->-23.02148656747182+2.500000000000000/eps^3+9.080273615052311/eps^2+35.62974482957469/eps+162.6592184174085 eps-1786.441963015312 eps^2-1425.441494418035 eps^3-29911.29057344587 eps^4,j[f,0,1,1,0,1,0,1,1,1,1,0,-1,0,0,-1]->43.03731697298182+2.000000000000000/eps^3+5.423254380937761/eps^2+15.13460968212293/eps+83.62456621010937 eps+232.1690924624946 eps^2+439.2522977178635 eps^3+1066.500627553408 eps^4,j[f,1,1,1,1,1,0,1,1,0,1,0,0,0,0,0]->(-1.077047316860751-1.354221194899964 I)-(0.00030184905837027+0.11791287089438742 I)/eps^3+(0.6554009965791980+0.5939208562794166 I)/eps^2-(2.733017251124197-0.796527174982685 I)/eps-(14.55671536474849+2.43757433808114 I) eps-(21.64923460235501-4.29798887178724 I) eps^2-(200.1954093025007-30.2536218351900 I) eps^3-(687.4735450212454-117.6008754520036 I) eps^4,j[f,1,1,1,1,1,0,1,1,0,1,0,0,0,0,-1]->(-6.123931271788759-8.193648528599002 I)+0.02083333333333333/eps^4+(0.0371796842711459-0.4582743254577665 I)/eps^3+(2.507363027665539+1.511718895423624 I)/eps^2-(4.315170681682070-2.820747049271602 I)/eps+(2.87352493162059-47.65822830520772 I) eps-(9.2814405879637+174.1999880973010 I) eps^2+(343.4056897705673-619.9045749457585 I) eps^3+(27.783377003880-2182.156617830357 I) eps^4,j[f,1,1,1,1,1,0,1,1,0,1,0,0,0,-1,0]->(-37.52312016968438+10.35232693074010 I)-0.04166666666666667/eps^4+0.1365343516326734/eps^3+(0.151854054964316+1.768693063415811 I)/eps^2-(8.465093905420588-4.741513579109757 I)/eps-(179.4257885586111-33.7797564230074 I) eps-(834.3568664757184-114.1388340779659 I) eps^2-(3529.305559079807-360.045251502951 I) eps^3-(15542.31934014737-1121.39350779388 I) eps^4,j[f,1,1,1,1,1,0,1,1,0,1,0,-1,0,0,0]->(-6.710714135023873-2.607944606998990 I)-0.06250000000000000/eps^4+(0.0735575989255247+0.7208543834861077 I)/eps^3-(3.864557807724164+1.372364668000678 I)/eps^2+(4.760058941717279-4.277400204279010 I)/eps+(15.01570927773723-7.19015958973475 I) eps-(71.64901787375408+50.97320678705460 I) eps^2+(39.5867571049407-215.7698317655583 I) eps^3-(290.2485817036844+779.3951185928855 I) eps^4,j[f,1,1,1,1,1,0,1,1,0,1,-1,0,0,0,0]->(9.809138453814684+9.213639340809796 I)-(0.762388728554888+2.598583845936788 I)/eps^2+(14.82662127081678-1.91840861006611 I)/eps+(98.98847245257986+19.46169884114307 I) eps+(94.93226391704867+6.31878914496612 I) eps^2+(1233.4011784681358-66.3913939610953 I) eps^3+(2646.132569271523-340.489618250869 I) eps^4,j[f,1,1,1,1,1,0,1,0,1,1,0,0,0,0,0]->(-1.868316223692311-1.131665495126597 I)+0.005208333333333333/eps^5-(0.03947609131342816-0.01636246173744684 I)/eps^4+(0.0865628687675226-0.1240177984627058 I)/eps^3+(0.0193810050642041+0.2494923408282579 I)/eps^2-(0.1770893095181665-0.2934381256512830 I)/eps+(6.432708128356639-0.935596124826617 I) eps+(7.110080724570358+8.299562562033180 I) eps^2+(61.60808223673320+46.10619293647953 I) eps^3+(145.0400716749634+193.9706269079061 I) eps^4,j[f,1,1,1,1,1,0,1,0,1,1,0,0,0,0,-1]->(-3.578258066611469-2.116744483247341 I)-0.1041666666666667/eps^4+(0.2200008783235278-0.3272492347489368 I)/eps^3+(0.6157822688462742+0.6911531431244970 I)/eps^2-(1.565339217341470-1.469868848340004 I)/eps-(15.66488291078333+10.68232255789573 I) eps-(17.57293938155103+37.25803866291258 I) eps^2-(305.6777549486420+171.6166571050352 I) eps^3-(723.8160128847059+827.4239086127347 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,0,0,0,0,0,0]->(5.057873980606440-2.299294744787324 I)-(0.0004527735875554+0.1768693063415811 I)/eps^3+(0.9878889063754999+0.4697763981047527 I)/eps^2-(1.446586356744582-0.631563580210669 I)/eps+(15.59560058654558-8.13570226089711 I) eps+(131.13768589916275-22.46983483147878 I) eps^2+(557.1632636466902-82.9015921317293 I) eps^3+(3035.003195478626-340.905425058108 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,0,0,0,0,0,-1]->(-9.371446356937020+2.014096945063229 I)-0.06250000000000000/eps^4+(0.1213012963582212-0.6874114881866497 I)/eps^3+(2.219792753511714+1.103366938570552 I)/eps^2-(1.029489561541478-4.128159772323107 I)/eps+(9.935212464612376-3.020897559894578 I) eps-(71.97965098349619+2.89562048271330 I) eps^2+(223.0211467525565+3.2461790549755 I) eps^3-(816.1753203914501-10.8190053534734 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,0,0,0,0,-1,0]->(-31.25911583950357-2.08790165979771 I)-(0.3091008639739490+0.3938700870425118 I)/eps^3+(0.7192788988874348+0.7516572416470918 I)/eps^2-(9.553192980695653-1.531259341421280 I)/eps-(155.6678600810037+6.5792185426702 I) eps-(729.0902220830757+6.4654031122608 I) eps^2-(3363.224211111383+4.314391000941 I) eps^3-(16320.47768230838+6.74072652923 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,0,0,0,-1,0,0]->(63.56210840306319-14.81164535671475 I)+0.06250000000000000/eps^4-(0.1020246348877793+0.6874114881866497 I)/eps^3+(4.902625810374802-0.115275661876689 I)/eps^2+(4.804036909868227-1.204263387141166 I)/eps+(244.2944861229587-62.8787797374240 I) eps+(1451.452216926434-238.143089359691 I) eps^2+(6594.531871816962-937.526429626369 I) eps^3+(33948.42243638365-3750.46245983769 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,0,0,-1,0,0,0]->(-5.387460749105734-0.831687861203555 I)-(0.1833755083038072-0.3287174684682861 I)/eps^3-(1.968946826177489+1.937495580767126 I)/eps^2+(4.132439800587330-3.476295338998251 I)/eps-(20.02347297518267+13.19693671751184 I) eps-(152.8499602027365+99.3939038266277 I) eps^2-(438.5374568461366+451.6865073112313 I) eps^3-(1981.188484549105+1847.833860115438 I) eps^4,j[f,1,1,1,0,1,1,1,1,0,1,0,0,0,0,0]->(-8.419080161795728-0.187982463806437 I)+0.01562500000000000/eps^5-(0.11842827394028448-0.04908738521234052 I)/eps^4+(0.1917836142290097-0.3720533953881173 I)/eps^3+(0.3785212963351564+0.6114304714687129 I)/eps^2-(0.491191901852356-1.919018179376209 I)/eps-(4.599354962074370+3.036800505885680 I) eps-(48.29352203091063+0.32496621248370 I) eps^2-(104.86203035709433-10.42156614223546 I) eps^3-(587.3688408043355-34.7200510207064 I) eps^4,j[f,1,1,1,0,1,1,1,1,0,1,0,0,0,0,-1]->(-15.18668574012409+10.01628191268813 I)+0.1562500000000000/eps^5-(0.6842827394028448-0.4908738521234052 I)/eps^4+(0.080832769670063-1.757038545387552 I)/eps^3+(1.574120891435268-0.913849466863079 I)/eps^2+(9.192062468279221+6.496516264152904 I)/eps+(10.854530919572197+7.838063397849860 I) eps-(17.48760559493570-14.66429548006031 I) eps^2-(42.12122425891922-43.43610006707075 I) eps^3+(327.2233991519032+104.0849294024817 I) eps^4,j[f,1,1,1,0,1,1,1,0,1,1,0,0,0,0,0]->(5.057873980606440-2.299294744787324 I)-(0.0004527735875554+0.1768693063415811 I)/eps^3+(0.9878889063754999+0.4697763981047527 I)/eps^2-(1.446586356744582-0.631563580210669 I)/eps+(15.59560058654558-8.13570226089711 I) eps+(131.13768589916275-22.46983483147878 I) eps^2+(557.1632636466902-82.9015921317293 I) eps^3+(3035.003195478626-340.905425058108 I) eps^4,j[f,1,1,1,0,1,1,1,0,1,1,0,0,0,0,-1]->(-9.371446356937020+2.014096945063229 I)-0.06250000000000000/eps^4+(0.1213012963582212-0.6874114881866497 I)/eps^3+(2.219792753511714+1.103366938570552 I)/eps^2-(1.029489561541478-4.128159772323107 I)/eps+(9.935212464612376-3.020897559894578 I) eps-(71.97965098349619+2.89562048271330 I) eps^2+(223.0211467525565+3.2461790549755 I) eps^3-(816.1753203914501-10.8190053534734 I) eps^4,j[f,1,1,1,0,1,1,1,0,1,1,0,0,0,-1,0]->(1.952504928246403-8.525521085636012 I)+(0.1386576059389597+0.6678480254713350 I)/eps^2-(2.976261344623157+1.297444334370164 I)/eps+(20.13226944255350-16.26696606023008 I) eps+(42.61710873285250-21.60167646345569 I) eps^2+(245.5438110118837-32.7186193152832 I) eps^3+(224.2140576703487-64.9603474340409 I) eps^4,j[f,1,1,1,0,1,1,1,0,1,1,0,0,-1,0,0]->(7.798423776860394-5.009991117692866 I)+0.06250000000000000/eps^4-0.2543111989369768/eps^3+(1.0165404391090270+0.8254477504565233 I)/eps^2-(5.976370244840830+0.219851804056387 I)/eps-(17.54631983696143+8.62976900644420 I) eps+(83.89355824171739-8.01262226236139 I) eps^2-(97.94125606956690+8.90233383956646 I) eps^3+(626.3762059764943-19.3165956192961 I) eps^4,j[f,1,0,1,1,1,1,1,1,1,0,0,0,0,0,0]->(-1.868316223692311-1.131665495126597 I)+0.005208333333333333/eps^5-(0.03947609131342816-0.01636246173744684 I)/eps^4+(0.0865628687675226-0.1240177984627058 I)/eps^3+(0.0193810050642041+0.2494923408282579 I)/eps^2-(0.1770893095181665-0.2934381256512830 I)/eps+(6.432708128356639-0.935596124826617 I) eps+(7.110080724570358+8.299562562033180 I) eps^2+(61.60808223673320+46.10619293647953 I) eps^3+(145.0400716749634+193.9706269079061 I) eps^4,j[f,1,0,1,1,1,1,1,1,1,0,0,0,0,0,-1]->(-3.578258066611469-2.116744483247341 I)-0.1041666666666667/eps^4+(0.2200008783235278-0.3272492347489368 I)/eps^3+(0.6157822688462742+0.6911531431244970 I)/eps^2-(1.565339217341470-1.469868848340004 I)/eps-(15.66488291078333+10.68232255789573 I) eps-(17.57293938155103+37.25803866291258 I) eps^2-(305.6777549486420+171.6166571050352 I) eps^3-(723.8160128847059+827.4239086127347 I) eps^4,j[f,1,0,1,1,1,1,1,1,0,1,0,0,0,0,0]->(-1.077047316860751-1.354221194899964 I)-(0.00030184905837027+0.11791287089438742 I)/eps^3+(0.6554009965791980+0.5939208562794166 I)/eps^2-(2.733017251124197-0.796527174982685 I)/eps-(14.55671536474849+2.43757433808114 I) eps-(21.64923460235501-4.29798887178724 I) eps^2-(200.1954093025007-30.2536218351900 I) eps^3-(687.4735450212454-117.6008754520036 I) eps^4,j[f,1,0,1,1,1,1,1,1,0,1,0,0,0,0,-1]->(-6.123931271788759-8.193648528599002 I)+0.02083333333333333/eps^4+(0.0371796842711459-0.4582743254577665 I)/eps^3+(2.507363027665539+1.511718895423624 I)/eps^2-(4.315170681682070-2.820747049271602 I)/eps+(2.87352493162059-47.65822830520772 I) eps-(9.2814405879637+174.1999880973010 I) eps^2+(343.4056897705673-619.9045749457585 I) eps^3+(27.783377003880-2182.156617830357 I) eps^4,j[f,1,0,1,1,1,1,1,1,0,1,0,0,0,-1,0]->(-1.347161053533929-5.910256585967205 I)-0.04166666666666667/eps^4-(0.0695328910166259+0.2625800580283412 I)/eps^3+(1.263083879534124+0.906751280482068 I)/eps^2-(4.281126758942302-0.773893117831760 I)/eps-(6.26572177919605+19.06196342730215 I) eps-(5.60475348729434+45.23199918542436 I) eps^2+(25.20542445243133-124.46513284832469 I) eps^3-(334.5129395019295+376.1365935820130 I) eps^4,j[f,1,0,1,1,1,1,1,1,-1,1,0,0,0,0,0]->(15.39849662238200+3.30532779931963 I)-0.06250000000000000/eps^4+(0.0108318789556241+0.2883417533944431 I)/eps^3-(1.879939563683198+2.104490357981381 I)/eps^2+(9.399096125447156-3.593007771503820 I)/eps+(76.10003010216257+19.27159404560815 I) eps+(235.5032347597280+58.1633642217872 I) eps^2+(1037.1322276182853+195.8887197539549 I) eps^3+(4355.883173595794+681.111114428830 I) eps^4,j[f,1,0,1,0,1,1,1,1,1,1,0,0,0,0,0]->(0.1208374230791531-0.4813427687040391 I)+(0.1841454098988036+0.4926242275830440 I)/eps^2-(2.578336413684545-0.167938119127457 I)/eps-(12.66320198855937-6.54241885364694 I) eps-(25.88774518654111-39.33147300768430 I) eps^2-(219.2094369770163-154.7087035362581 I) eps^3-(735.6264841777299-582.7625821036251 I) eps^4,j[f,1,0,1,0,1,1,1,1,1,1,0,0,0,0,-1]->(-26.43269629587359-4.87805645318862 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(0.332094586061950-1.856988999845288 I)/eps^2-(9.159753197331003-1.916288754452751 I)/eps-(70.24751461268115+13.32278675952444 I) eps-(373.3165431415597+16.6891557376161 I) eps^2-(1131.7600637995594+20.0403009808525 I) eps^3-(6156.480035787824+35.551117432152 I) eps^4,j[f,1,0,1,0,1,1,1,1,1,1,0,0,0,-1,0]->(-17.66310314563401-3.59793876846065 I)-0.1250000000000000/eps^4+0.06302946461804748/eps^3-(0.3510366185221368-1.2122642761398649 I)/eps^2-(7.323055561111380-0.845892297817200 I)/eps-(71.78053489188471+6.59222350325774 I) eps-(305.3836471583014+3.1395799160039 I) eps^2-(1204.8538416892174-2.8327679535806 I) eps^3-(5440.085905825591-5.614996763962 I) eps^4,j[f,1,0,1,0,1,1,1,1,1,1,0,0,-1,0,0]->(-14.62785961705627+14.86392010693423 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3+(0.563982785841784+1.856988999845288 I)/eps^2-(9.100459478899682-4.927203738008322 I)/eps-(115.49143058342850-71.69744535133403 I) eps-(351.1121459096661-320.6711835737898 I) eps^2-(1930.990939292336-1320.339757116513 I) eps^3-(6965.430204144506-5319.486511976077 I) eps^4,j[f,1,0,1,0,1,1,1,1,1,1,0,-1,0,0,0]->(-13.201880819689043+1.848762340194099 I)-0.1250000000000000/eps^4+0.06302946461804748/eps^3-(1.714020112698212+1.856988999845288 I)/eps^2+(6.712594720075726-1.236840056700755 I)/eps-(17.38303396095804+19.89308171757791 I) eps-(181.4089838541990+141.6945491194958 I) eps^2-(364.1897796984666+614.7170388942701 I) eps^3-(1932.092972116340+2453.151529846758 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,1,0,0,0,0,0]->(0.1208374230791531-0.4813427687040391 I)+(0.1841454098988036+0.4926242275830440 I)/eps^2-(2.578336413684545-0.167938119127457 I)/eps-(12.66320198855937-6.54241885364694 I) eps-(25.88774518654111-39.33147300768430 I) eps^2-(219.2094369770163-154.7087035362581 I) eps^3-(735.6264841777299-582.7625821036251 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,1,0,0,0,0,-1]->(-26.43269629587359-4.87805645318862 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(0.332094586061950-1.856988999845288 I)/eps^2-(9.159753197331003-1.916288754452751 I)/eps-(70.24751461268115+13.32278675952444 I) eps-(373.3165431415597+16.6891557376161 I) eps^2-(1131.7600637995594+20.0403009808525 I) eps^3-(6156.480035787824+35.551117432152 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,1,0,0,0,-1,0]->(-16.08479701629450-3.92484974096609 I)-0.1250000000000000/eps^4+0.06302946461804748/eps^3-1.235549507886250/eps^2-(4.910915518993910+2.140385406512474 I)/eps-(72.12832902068458-5.92069004789421 I) eps-(371.3882876642352-38.8030300363467 I) eps^2-(1425.900670959729-107.442823654076 I) eps^3-(6309.998110505967-248.667482310388 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,1,0,0,-1,0,0]->(9.222410883322232-5.708456191394684 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3+0.08551218102982234/eps^2-(2.498599836659226+2.350592080796417 I)/eps-(6.498776660433546+1.921892537681137 I) eps+(46.78859695050000+14.55289241065124 I) eps^2-(194.4126542122551-46.1746448477181 I) eps^3+(45.75776899556719+109.46490471182665 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,1,0,-1,0,0,0]->(0.9019578379222400+0.0190369051801580 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(0.738733239195008+1.697467014688431 I)/eps^2+(4.879532347876756-2.024485163659726 I)/eps+(8.838375208446957-6.839318397127802 I) eps-(1.72567818114757+35.35023667912734 I) eps^2+(90.02747405711389-94.68055969694339 I) eps^3+(133.0812841875959-212.8351390168574 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,1,-1,0,0,0,0]->(-20.43229697206821+18.16084072437013 I)+(6.484596612270998+6.010003599003703 I)/eps+(1.83384522464227+21.10709217435082 I) eps-(190.0920328399070-4.8460616330670 I) eps^2+(204.5415891230506-22.3605677243690 I) eps^3-(1202.5565516365750+54.2513782030314 I) eps^4,j[f,1,1,1,0,1,-1,1,1,1,1,0,0,0,0,0]->(-12.634418546748377-5.456673689536274 I)-0.06250000000000000/eps^4-0.03098526769097626/eps^3-(1.349303264825156+1.371786261296722 I)/eps^2+(3.511795577703684-2.198632597370703 I)/eps-(12.46856846888002+35.28969539156654 I) eps-(158.4537250177372+161.7200462777580 I) eps^2-(298.8386293119275+637.0206670458032 I) eps^3-(1949.638485829203+2481.087956808807 I) eps^4,j[f,1,1,1,0,1,0,1,1,1,1,0,0,0,-1,-1]->(-119.62922004727400-17.11435835762473 I)-0.7500000000000000/eps^4-0.5384898789583818/eps^3-7.804184424073293/eps^2-(25.20017639612514+6.45222311439608 I)/eps-(448.7748317222605+2.9063513918803 I) eps-(2337.630825284274-85.245507072949 I) eps^2-(9018.221542618500-332.701838427811 I) eps^3-(40854.56729052299-950.19688874253 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,0,0,0,0]->(2.620958710594781+5.125273040431393 I)-(4.91237614024251-35.41204909155091 I) eps-(59.9406162478826-157.3299420786257 I) eps^2-(378.3450857130856-623.9419907396915 I) eps^3-(1803.153629915939-2425.511198008779 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,0,0,0,-1]->(-14.85993866779272+12.29722490501759 I)-7.197910744943560/eps-(193.8268815694107-89.0737070939757 I) eps-(738.5196387749595-403.3594913939285 I) eps^2-(4329.869945747434-1559.718099747957 I) eps^3-(16348.83352256203-5677.87080743831 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,0,0,-1,0]->(-16.23261308214913+6.91433773954448 I)-7.197910744943560/eps-(177.5305301587522-42.3001553334806 I) eps-(651.6416417511520-156.7450395854587 I) eps^2-(3648.341461437952-496.943075186813 I) eps^3-(13854.543003710719-1519.865016931341 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,0,-1,0,0]->(-5.671674542414949+10.366708124939858 I)-(26.14787981817885-79.15581060438208 I) eps-(371.3311288142434-397.6881054669835 I) eps^2-(1446.959576504522-1776.608144877131 I) eps^3-(8802.313148311679-7633.372459645646 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,-1,0,0,0]->(-26.33014743255597-20.22017872816020 I)-3.598955372471780/eps-(90.1107563426294+149.0187546595927 I) eps-(231.9289811624324+690.9275921850380 I) eps^2-(647.486780074635+2757.595628972513 I) eps^3-(1903.088130538028+10460.478416536639 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,-1,0,0,0,0]->(-19.13056113085299-13.70635539916909 I)-3.598955372471780/eps-(82.79868279862420+91.19708002926595 I) eps-(175.6835990802595+387.3653793444956 I) eps^2-(888.632664908899+1483.621889998300 I) eps^3-(2353.455075917128+5677.437052380172 I) eps^4,j[f,1,0,1,1,1,-1,1,1,1,1,0,0,0,0,0]->(-13.21774030136821-7.96810423564291 I)-3.598955372471780/eps-(74.15765117948713+52.39373785440485 I) eps-(166.2272668281903+228.1414049953910 I) eps^2-(959.1229391916014+922.5286975867143 I) eps^3-(2687.974237364064+3746.566643692324 I) eps^4,j[f,1,-1,1,1,1,0,1,1,1,1,0,0,0,0,0]->(-13.21774030136821-7.96810423564291 I)-3.598955372471780/eps-(74.15765117948713+52.39373785440485 I) eps-(166.2272668281903+228.1414049953910 I) eps^2-(959.1229391916014+922.5286975867143 I) eps^3-(2687.974237364064+3746.566643692324 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,0,0,-1,-1]->(-107.75988991982082+14.89357553845516 I)+0.3333333333333333/eps^3-0.5922748130613870/eps^2-27.57692801848126/eps-(795.3525891426189-97.2530891198644 I) eps-(3200.695561539134-388.107116206764 I) eps^2-(16152.42246676561-1316.57245015265 I) eps^3-(63526.15385298562-4240.46709056532 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,0,-1,-1,0]->(-33.16752335727392+13.80603426297689 I)+0.6666666666666667/eps^3+3.512235336863601/eps^2-9.472209661410033/eps-(501.4465060061672-91.4573711325696 I) eps-(2325.754370200225-370.990173086041 I) eps^2-(13161.280706429743-1271.663633527693 I) eps^3-(57156.41642495102-4097.69653224069 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,-1,0,0,-1]->(-14.30968321748511-66.15516879311787 I)+0.5000000000000000/eps^3+0.7857840211545132/eps^2+21.27464228816244/eps+(290.2466555907585-540.9443734131334 I) eps+(654.650349642679-2733.156091082243 I) eps^2+(6765.484034270020-11484.907906043739 I) eps^3+(19631.64153556133-44302.55618918404 I) eps^4,j[f,1,0,1,1,1,0,1,1,1,1,0,-1,0,-1,0]->(28.01825234635030-21.50560907542316 I)+1.000000000000000/eps^3+2.419960523802214/eps^2+18.13833860606090/eps+(273.2806795005654-139.1385041198472 I) eps+(756.1504505187621-549.1521392277888 I) eps^2+(4402.221123362182-1841.275844428632 I) eps^3+(12258.767139268953-5862.940161508347 I) eps^4,j[f,1,0,1,1,1,1,1,1,1,1,0,0,0,0,0]->(1.044173152544093+1.005457934265622 I)+(0.002371817940610228-0.004358772949604222 I)/eps^4+(0.00998639581191764+0.05080604167262422 I)/eps^3-(0.1322250902093972+0.1868286069647141 I)/eps^2+(0.7999801456351235-0.1175798085504749 I)/eps+(3.354431640111986+1.256706288603328 I) eps+(24.30072842493961-3.87533401355369 I) eps^2+(196.4521931858775-24.1309581300486 I) eps^3+(1411.333578890486-94.186237354994 I) eps^4,j[f,1,0,1,1,1,1,1,1,1,1,0,0,0,0,-1]->(2.956263169922765+2.407670009227725 I)+0.005208333333333333/eps^5-0.02748346062075084/eps^4+(0.0578121518618335+0.1743509179841689 I)/eps^3-(0.7094460638869422+0.5241171698935638 I)/eps^2+(2.299192407461240-0.894966046621437 I)/eps+(10.180419719978951+9.529763058749520 I) eps+(16.75987394812856+20.96797178954540 I) eps^2+(121.89561278133194+51.79135667918973 I) eps^3+(476.4501521663569+166.3395550485178 I) eps^4,j[f,1,0,1,1,1,1,1,1,1,1,0,0,0,-1,0]->(12.016503542151610+1.218641999959001 I)+0.005208333333333333/eps^5-0.02748346062075084/eps^4+(0.1736390954312662+0.1204312592517996 I)/eps^3-(0.2297964424108438+0.3895512534669269 I)/eps^2+(3.338552484097484-0.614588066860028 I)/eps+(62.40321368814214+4.01912090317969 I) eps+(347.2508642708658+9.8202194021049 I) eps^2+(2000.052024789081+47.073596680914 I) eps^3+(11602.906855002081+256.271523077361 I) eps^4,j[f,1,0,1,1,1,1,1,1,1,1,-1,0,0,0,0]->(-2.702381191895527-1.730625724056374 I)+0.005208333333333333/eps^5-(0.03929803666059325-0.02360433241821254 I)/eps^4+(0.0470341435919354-0.2187429286018846 I)/eps^3+(0.4298728079490476+0.5286473152582153 I)/eps^2-(1.256614930428478-0.789978981461895 I)/eps+(5.332887945203614-0.225836908717270 I) eps+(6.09733799423086+24.24562131322653 I) eps^2+(32.23728828778505+120.57430489390659 I) eps^3+(4.0922905117700+475.5243786743921 I) eps^4,j[f,1,0,1,1,1,1,1,1,1,1,0,-1,0,0,0]->(-8.405433038642608-1.144521053766514 I)+0.005208333333333333/eps^5-(0.03938706398701070-0.01998339707782969 I)/eps^4+(0.0837985229360622-0.2893174881243576 I)/eps^3+(0.7792779046709021+0.8470145268058818 I)/eps^2-(2.750474353973051-2.018476439779258 I)/eps-(22.66107714405730+5.42967322082050 I) eps-(84.11037191741267-1.47247676887423 I) eps^2-(383.5214327775030-43.6128451035402 I) eps^3-(1667.408944669789-204.623930672859 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,0,0,0,0]->(1.044173152544093+1.005457934265622 I)+(0.002371817940610228-0.004358772949604222 I)/eps^4+(0.00998639581191764+0.05080604167262422 I)/eps^3-(0.1322250902093972+0.1868286069647141 I)/eps^2+(0.7999801456351235-0.1175798085504749 I)/eps+(3.354431640111986+1.256706288603328 I) eps+(24.30072842493961-3.87533401355369 I) eps^2+(196.4521931858775-24.1309581300486 I) eps^3+(1411.333578890486-94.186237354994 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,0,0,0,-1]->(2.956263169922765+2.407670009227725 I)+0.005208333333333333/eps^5-0.02748346062075084/eps^4+(0.0578121518618335+0.1743509179841689 I)/eps^3-(0.7094460638869422+0.5241171698935638 I)/eps^2+(2.299192407461240-0.894966046621437 I)/eps+(10.180419719978951+9.529763058749520 I) eps+(16.75987394812856+20.96797178954540 I) eps^2+(121.89561278133194+51.79135667918973 I) eps^3+(476.4501521663569+166.3395550485178 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,0,0,-1,0]->(9.347047423916746-1.420887978903486 I)+0.005208333333333333/eps^5-0.02748346062075084/eps^4+0.07801175516093144/eps^3-(0.2570701596809209+0.5698583065711301 I)/eps^2+(2.473065271423899-0.993617873967124 I)/eps+(59.08275476719943-8.55076410421345 I) eps+(377.1473830284558-40.7073039404127 I) eps^2+(2397.181952847746-153.973826944134 I) eps^3+(15187.67290886619-560.91504404340 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,0,-1,0,0]->(-5.772148270816346+6.698089796129289 I)+0.4498694215589725/eps^2-(0.602504516422180-1.800595454863862 I)/eps-(50.22727347850644-13.45397161014245 I) eps-(161.8603297661400-26.2962309542481 I) eps^2-(500.0931565956759-77.5862722332187 I) eps^3+(515.0602024245160+321.0485179009368 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,-1,0,0,0]->(3.369642112394648+1.980303799948706 I)-(0.0007546226459257+0.2947821772359685 I)/eps^3+(1.2760117383827367+0.4210441957774467 I)/eps^2-(1.508422663052183-1.341615994354008 I)/eps-(1.98368660687261-15.32074627597476 I) eps+(18.69484019946433+87.21027787929110 I) eps^2-(100.7203160032807-370.3683338433300 I) eps^3-(415.861433707721-1420.137537779275 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,-1,0,0,0,0]->(4.143015599083990-9.783458208372467 I)+(0.1517407088682652+0.8864612361657237 I)/eps^2-(3.357709586930971+0.643893433279785 I)/eps+(50.31872175316818-28.90042361005432 I) eps+(339.6230340589542-80.6068919605178 I) eps^2+(1919.336620724331-288.323152884921 I) eps^3+(10775.540437429819-1156.723940129871 I) eps^4,j[f,1,1,1,1,1,-1,1,1,1,1,0,0,0,0,0]->(-2.290171647632459-0.639081792146314 I)+0.005208333333333333/eps^5-(0.03938706398701070-0.01998339707782969 I)/eps^4+(0.06359891963696426-0.11496657014018872 I)/eps^3-(0.0103399115343352-0.2456632779242319 I)/eps^2-(0.3628239203804082-0.2978306383181543 I)/eps+(3.366238733676589+2.091744587362505 I) eps-(7.59415293198951-21.06461762569126 I) eps^2-(4.76954777888825-96.13907837485422 I) eps^3-(134.7166234481702-392.8110237816044 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,0,0,-1,-1]->(-2.134446072932948+13.934571128764382 I)+0.03125000000000000/eps^5-0.1440674303911717/eps^4+0.3789700218159186/eps^3-(0.9501684674726080+1.0346282509941907 I)/eps^2+(1.800860367780135+0.584335465659458 I)/eps-(52.23125233389765-53.17890904837068 I) eps-(123.6997906181479-165.4385125418916 I) eps^2-(812.2374283074164-508.8340920041616 I) eps^3-(1879.795940987865-1542.496489874091 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,0,-1,0,-1]->(20.30307534372818+2.46910496573873 I)-0.06250000000000000/eps^4+0.2000637924956722/eps^3+2.507040935599346/eps^2+(7.291554891514260+2.781454300154912 I)/eps+(84.40499813815078-47.64282659907141 I) eps+(340.1953653134936-320.1752431335770 I) eps^2+(2004.576992139181-1438.126147647914 I) eps^3+(7301.281355907283-5635.026032704598 I) eps^4,j[f,1,1,1,1,1,0,1,1,1,1,0,0,-1,-1,0]->(-6.14896612964142+18.07122495274983 I)-0.1250000000000000/eps^4+0.2940785248046959/eps^3-0.7026669952942362/eps^2-(0.901541058222022-3.659504564312754 I)/eps+(88.22347833980693+57.92666424488143 I) eps+(1333.8661310572254+176.2895635880697 I) eps^2+(13044.982670552321+547.569697891996 I) eps^3+(103807.39341772769+1702.25228269577 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,0,0,0,0]->(2.735622965541691+1.047789694639757 I)+(0.00711545382183068-0.01307631884881267 I)/eps^4+(0.0299591874357529+0.1524181250178727 I)/eps^3-(0.4638230950375468+0.2166745277392556 I)/eps^2+(0.9525281123533215-0.5255645529789433 I)/eps+(15.07356835238407+4.06524737840546 I) eps+(101.38016052712135+8.66503953383053 I) eps^2+(720.3894253996637+25.8306945161317 I) eps^3+(4829.566485911461+101.444756699147 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,0,0,0,-1]->(10.531344216766748-2.707269162335025 I)+(0.0711545382183068-0.1307631884881267 I)/eps^4+(0.2973280064197521+0.6398347184708210 I)/eps^3-(1.0309949193432596-0.0732878851099099 I)/eps^2-(0.742298415934885+2.584039662267943 I)/eps+(8.676024413921961+0.533090233940566 I) eps+(81.90860579378044+1.80288321699286 I) eps^2+(160.8394050402629-1.7063874886031 I) eps^3+(969.4109767299035-8.0013130123894 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,0,0,-1,0]->(20.39158550841994+2.92412347935377 I)+0.01562500000000000/eps^5-0.08245038186225252/eps^4+(0.3095712838147384+0.1806468888776995 I)/eps^3-(0.5846894732877788+0.4962534213444234 I)/eps^2+(5.707105931956995-0.585623287127158 I)/eps+(129.98211517312840+8.61529879148287 I) eps+(793.1311984601778+14.1484588052262 I) eps^2+(5037.652098231518+24.169646356111 I) eps^3+(31388.28602119228+50.88372206426 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,0,-1,0,0]->(3.678626977593035+4.247458017896877 I)+0.01562500000000000/eps^5-0.08245038186225252/eps^4+(0.2478405399485561+0.2615263769762533 I)/eps^3-(1.458620994470599+0.254011227068488 I)/eps^2+(3.104788336097961-0.142898708373312 I)/eps+(66.42316550234556+14.86481120731846 I) eps+(449.5067755911927+43.1371086173038 I) eps^2+(3446.440047038865+149.461892601971 I) eps^3+(23367.45773214127+571.90428612512 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,-1,0,0,0]->(-9.505093819914582+0.601376932309985 I)+0.01562500000000000/eps^5-(0.11789410998177975-0.07081299725463761 I)/eps^4+(0.1046287776197837-0.4755818969279543 I)/eps^3+(0.6759770786267923+0.5777913323670471 I)/eps^2-(1.184380357161366-2.360341692769259 I)/eps-(15.08087585350903-0.43329554749841 I) eps-(76.35337293233215-21.84501739019215 I) eps^2-(278.1366785428397-119.3402707343097 I) eps^3-(1269.0472051210165-508.5821192786795 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,0,0,-1,-1]->(21.00504422177999+1.14732098614086 I)+0.1562500000000000/eps^5-0.4495038186225252/eps^4+(1.488102453331803+0.821793671170715 I)/eps^3-(3.087566804229490+1.085272159996736 I)/eps^2+(11.198946135423831-4.318870712525434 I)/eps+(78.61088791957797+19.95717850954954 I) eps+(179.9284522913825+54.9478165472403 I) eps^2+(732.4617147178303+131.5686595047737 I) eps^3+(2348.652758328879+320.153135858175 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,0,-1,-1,0]->(170.9955652595513+0.8106927102909 I)+0.01562500000000000/eps^5-0.2543253818622525/eps^4+(0.7602312550841376+0.4108968355853576 I)/eps^3+(0.5251022460291268-0.6987702517306815 I)/eps^2+(26.24719270016153-1.95154560860936 I)/eps+(1164.9857540631830+5.4188160661294 I) eps+(7617.226028534632+7.265879732181 I) eps^2+(48857.38408172571+8.96497229146 I) eps^3+(308162.7530579913+18.1967162792 I) eps^4,j[f,1,1,1,0,1,1,1,1,1,1,0,-1,0,0,-1]->(-40.24702339053964+10.92247865898631 I)+0.1562500000000000/eps^5-(0.7414410998177975-0.7081299725463761 I)/eps^4-(0.427451729145941+2.127556409331833 I)/eps^3+(0.924812063982362-1.824085367985874 I)/eps^2+(8.496421934373357+7.005440165605309 I)/eps-(43.67113850965109-3.54393600739085 I) eps-(399.3174907403801+0.6606514112055 I) eps^2-(1087.5950799477263-10.0291031369612 I) eps^3-(5639.661718600342-33.349286227114 I) eps^4,j[f,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0]->(-0.5948977467974896+0.0712509888605794 I)-0.0006944444444444444/eps^6+(0.006387174710705588-0.003954261586549653 I)/eps^5-(0.01252086179458646-0.03717453629825370 I)/eps^4-(0.06247527742121379+0.10709525071281531 I)/eps^3+(0.2546344041544880-0.0350082531569743 I)/eps^2+(0.0349516933206029+0.3751013605459792 I)/eps-(0.960523524093977+1.380080109040544 I) eps-(3.442308640724409+3.678252458002529 I) eps^2-(35.05232614863227+9.61988768283108 I) eps^3-(292.5536658247390+33.5162612329378 I) eps^4,j[f,1,1,1,1,1,1,1,1,1,1,0,0,0,0,-1]->(2.076864890432643+2.126353733165231 I)-0.003038194444444444/eps^6+(0.02890011419097297-0.01090830782496456 I)/eps^5-(0.07810896657306444-0.10898122419172975 I)/eps^4-(0.0950593988150498+0.3886639729385583 I)/eps^3+(0.9288196227603046-0.5038529355728053 I)/eps^2+(2.294009026024451+0.952059574457193 I)/eps+(6.315426028875391+2.428301353429829 I) eps+(9.242546873789573+8.016676892425979 I) eps^2-(39.90427474730231-38.55619530105968 I) eps^3-(563.1716746347292-165.4311432232741 I) eps^4,j[f,1,1,1,1,1,1,1,1,1,1,0,0,0,-1,0]->(-4.776187221632078-1.075885139775292 I)-0.001736111111111111/eps^6+(0.01622293006520024-0.00818123086872342 I)/eps^5-(0.03932691781569330-0.07260354866880385 I)/eps^4-(0.03649510692152019+0.09836698289806020 I)/eps^3-(0.12660566214661068-0.02788383012901373 I)/eps^2-(0.4937711637402072-0.4129174009872356 I)/eps-(14.09391419586701+7.00870744889767 I) eps-(79.85127435078726+24.77173488049427 I) eps^2-(485.2015066587362+88.9516944299260 I) eps^3-(3113.957066529724+336.333244590542 I) eps^4};

